Bundling and Price-Matching in Competitive Complementary Goods Markets

We study mixed bundling and competitive price-matching guarantees (PMGs) in a duopoly selling complementary products to heterogeneous customers. One retailer offers mixed bundling while the rival sells only a bundle. We characterize unique pure-strategy Nash equilibria across subgames and compare them to a no-bundling benchmark. Mixed bundling strictly dominates whenever an equilibrium exists. Conditional on bundling, PMG adoption trades off strategic demand capture against margin losses on loyal customers and varies systematically with relative demand responsiveness to prices and complementarities.

==> Matlab_files/pm_dict.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 8;
bl_val = linspace(0.38,0.42,i_max);
bs_val = linspace(0.38,0.42,i_max);

numCases = 10; 
p1_r1 = zeros(numCases, i_max, i_max);
p2_r1 = zeros(numCases, i_max, i_max);
pb_r1 = zeros(numCases, i_max, i_max);
pb_r2 = zeros(numCases, i_max, i_max);
dl_i1 = zeros(numCases, i_max, i_max);
dl_i2 = zeros(numCases, i_max, i_max);
dl_ib = zeros(numCases, i_max, i_max);
dl_jb = zeros(numCases, i_max, i_max);
dq_ib = zeros(numCases, i_max, i_max);
dq_jb = zeros(numCases, i_max, i_max);
ds = zeros(numCases, i_max, i_max);
pi_r1 = zeros(numCases, i_max, i_max);
pi_r2 = zeros(numCases, i_max, i_max);
cond = zeros(numCases, i_max, i_max);
cond2 = zeros(numCases, i_max, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    bl = bl_val(i);
    for j = 1:i_max   % thetl
        bs = bs_val(j);   
        %% for case 1 subcase 1
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

for c = 1:numCases
    for i = 1:i_max
        for j = 1:i_max
            if cond(c,i,j)< 0 || cond2(c,i,j)< 0
                p1_r1(c,i,j) = 0;
                p2_r1(c,i,j) = 0;
                pb_r1(c,i,j) = 0;
                pb_r2(c,i,j) = 0;
                dl_i1(c,i,j) =0;
                dl_i2(c,i,j) =0;
                dl_ib(c,i,j) =0;
                dl_jb(c,i,j) =0;
                dq_ib(c,i,j) =0;
                dq_jb(c,i,j) =0;
                ds(c,i,j) =0;
                pi_r1(c,i,j) = 0;
                pi_r2(c,i,j) = 0;
            end
        end
    end
end

%% --- Setup ---

paramNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
              'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
              'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

paramMatrices = {p1_r1, p2_r1, pb_r1, pb_r2, ...
                 dl_i1, dl_i2, dl_ib, dl_jb, ...
                 dq_ib, dq_jb, ds, pi_r1, pi_r2};

tables = struct();  % store all tables in a struct

[nCases, nas, nbs] = size(p1_r1);

for k = 1:length(paramNames)
    M_flat = zeros(nCases, nas * nbs);
    
    % Flatten the 3D matrix into 2D (cases x lambda*theta)
    for c = 1:nCases
        M_flat(c, :) = reshape(paramMatrices{k}(c, :, :), 1, []);
    end
    
    % Generate column headers
    colHeaders = strings(1, nas * nbs);
    idx = 1;
    for l = 1:nas
        for t = 1:nbs
            colHeaders(idx) = sprintf('as_%d_bs_%d', l, t);
            idx = idx + 1;
        end
    end
    
    % Row labels
    rowLabels = { ...
        'CM, CM; pb_r1 >= pb_r2'; ...
        'CM, CM; pb_r1 <= pb_r2'; ...
        'CM, No CM; pb_r1 >= pb_r2'; ...
        'CM, No CM; pb_r1 <= pb_r2'; ...
        'No CM, CM; pb_r1 >= pb_r2'; ...
        'No CM, CM; pb_r1 <= pb_r2'; ...
        'No CM, No CM; pb_r1 >= pb_r2'; ...
        'No CM, No CM; pb_r1 <= pb_r2'; ...
        'No bundle; pb_r1 >= pb_r2'; ...
        'No bundle; pb_r1 <= pb_r2'};
    
    % Convert to string and replace zeros with "-"
    M_str = string(M_flat);
    M_str(M_str == "0") = "-";
    
    % Create table
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');
    
    % Store table
    tables.(paramNames{k}) = T;
end


%% Plotting heatmap
[nCases, nLambda, nTheta] = size(pi_r1);

%% --- (1) Replace zeros with NaN
pi_r1(pi_r1 == 0) = NaN;
pi_r2(pi_r2 == 0) = NaN;


% --- (2) Remove rows that are completely NaN across all lambda/theta
% Identify which case rows have any non-NaN values
validRows = squeeze(any(any(~isnan(pi_r1), 2), 3));
pi_r1_clean = pi_r1(validRows, :, :);

validRows2 = squeeze(any(any(~isnan(pi_r2), 2), 3));
pi_r2_clean = pi_r2(validRows, :, :);

fprintf('Kept %d out of %d cases after removing NaN rows.\n', sum(validRows), nCases);

% --- (3) Compute o = max(row1:row4) - row5 (on the cleaned tensor)
% make sure we have at least 5 valid rows
if size(pi_r1_clean, 1) < 5
    error('Not enough valid cases remaining for comparison.');
end

max_first4 = squeeze(max(pi_r1_clean(1:4, :, :), [], 1));   % 8 x 8
max_first_cm= squeeze(max(pi_r1_clean(1:2, :, :), [], 1));   % 8 x 8
max_first_nocm = squeeze(max(pi_r1_clean(3:4, :, :), [], 1));   % 8 x 8

row5_vals  = squeeze(pi_r1_clean(5, :, :));                 % 8 x 8
o_matrix   = max_first4 - row5_vals;                        % 8 x 8
o_matrix_cm   = max_first_cm - max_first_nocm;                        % 8 x 8


% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix(isnan(o_matrix)) = 0;

max_first4_r2 = squeeze(max(pi_r2_clean(1:4, :, :), [], 1));   % 8 x 8
row5_vals_r2  = squeeze(pi_r2_clean(5, :, :));                 % 8 x 8
o_matrix_r2   = max_first4_r2 - row5_vals_r2;                        % 8 x 8

% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix_r2(isnan(o_matrix_r2)) = 0;



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(bs_val, bl_val, o_matrix);

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('b_l', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display


%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h2 = surf(bs_val, bl_val, o_matrix_r2);

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('b_l', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r2}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';


==> Matlab_files/pm_no_dict.m <==
clc; clear; %close all;
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
%% =====================================================
%% 1. PARAMETERS
%% =====================================================
al_i1 = 100; al_i2 = 100; al_ib = 100; al_t_ib = 100;
al_jb = 100; al_t_jb = 100; al_s = 100;

bl = 0.9; bs = 0.1;
c1 = 10; c2 = 10;
alph = 0.5;

i_max = 10;
lmbl_val = linspace(0.01,0.9,i_max);
thet_val = linspace(0.01,0.9,i_max);

numRows = 10;   % 5 cases × 2 subcases

%% =====================================================
%% 2. STORAGE
%% =====================================================
p1_r1 = zeros(numRows,i_max,i_max);
p2_r1 = zeros(numRows,i_max,i_max);
pb_r1 = zeros(numRows,i_max,i_max);
pb_r2 = zeros(numRows,i_max,i_max);

dl_i1 = zeros(numRows,i_max,i_max);
dl_i2 = zeros(numRows,i_max,i_max);
dl_ib = zeros(numRows,i_max,i_max);
dl_jb = zeros(numRows,i_max,i_max);
dq_ib = zeros(numRows,i_max,i_max);
dq_jb = zeros(numRows,i_max,i_max);
ds     = zeros(numRows,i_max,i_max);

pi_r1 = zeros(numRows,i_max,i_max);
pi_r2 = zeros(numRows,i_max,i_max);

cond  = zeros(numRows,i_max,i_max);
cond2 = zeros(numRows,i_max,i_max);

%% =====================================================
%% 3. MODEL COMPUTATION (ALL 10 ROWS)
%% =====================================================
for i = 1:i_max
    lambl = lmbl_val(i);
    for j = 1:i_max
        thetl = thet_val(j);

        %% =================================================
        %% CASE 1 – SUBCASE 1  (row 1)
        %% =================================================
        t1 = 0.25*((al_i1-al_i2)/(bl*(1-thetl)));
        t2 = 0.25*(al_ib/lambl);
        t3 = ((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib) ...
            /((bl+lambl)*bl*(1+thetl)+2*bl*lambl);
        t4 = (1 - (lambl^2)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl))*(c1+c2);
        t5 = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs);
        t6 = (lambl^2)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl);

        pb_r1(1,i,j) = 0.5*(t3+t4+t5*t6);
        pb_r2(1,i,j) = 0.5*(t5+c1+c2);

        t7 = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);

        p1_r1(1,i,j) = t1 - t2 + t7 + 0.5*c1;
        p2_r1(1,i,j) = -t1 - t2 + t7 + 0.5*c2;

        cond(1,i,j)  = pb_r1(1,i,j) - pb_r2(1,i,j);
        cond2(1,i,j) = 0;

        dl_i1(1,i,j) = al_i1 - bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) ...
                       + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 - bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) ...
                       + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib - bl*pb_r1(1,i,j) ...
                       + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb - bl*pb_r2(1,i,j);

        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) ...
                       + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j)    = al_s - bs*pb_r2(1,i,j);

        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) ...
                     + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) ...
                     + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
                     + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) ...
                     + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);

        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) ...
                     + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) ...
                     + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);

        %% =================================================
        %% CASE 1 – SUBCASE 2  (row 2)
        %% =================================================
t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 

        %% =================================================
        %% CASE 2
        %% =================================================
        
        %sub1 (STRUCTURAL COPY AS IN PAPER)
        
        for r = 3:3
            p1_r1(r,i,j) = p1_r1(r-2,i,j);
            p2_r1(r,i,j) = p2_r1(r-2,i,j);
            pb_r1(r,i,j) = pb_r1(r-2,i,j);
            pb_r2(r,i,j) = pb_r2(r-2,i,j);
            pi_r1(r,i,j) = pi_r1(r-2,i,j);
            pi_r2(r,i,j) = pi_r2(r-2,i,j);
            cond(r,i,j)  = cond(r-2,i,j);
            cond2(r,i,j) = cond2(r-2,i,j);
        end

        % sub 2

        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 


        %% =================================================
        %% CASE 5 – NO BUNDLING (rows 9,10)
        %% =================================================
        t1 = 0.25*((al_i1-al_i2)/(bl*(1-thetl)));
        t2 = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));

        p1_r1(9,i,j) = t1 + t2 + 0.5*c1;
        p2_r1(9,i,j) = -t1 + t2 + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j)+p2_r1(9,i,j);

        pb_r2(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs);

        pi_r1(9,i,j) = (pb_r1(9,i,j)-c1-c2);
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2);

        cond(9,i,j)  = pb_r1(9,i,j)-pb_r2(9,i,j);
        cond2(9,i,j) = 0;

        % duplicate for subcase 2
        p1_r1(10,i,j) = p1_r1(9,i,j);
        p2_r1(10,i,j) = p2_r1(9,i,j);
        pb_r1(10,i,j) = pb_r1(9,i,j);
        pb_r2(10,i,j) = pb_r2(9,i,j);
        pi_r1(10,i,j) = pi_r1(9,i,j);
        pi_r2(10,i,j) = pi_r2(9,i,j);
        cond(10,i,j)  = pb_r2(9,i,j)-pb_r1(9,i,j);
        cond2(10,i,j)= 0;
    end
end

%% =====================================================
%% 4. EQUILIBRIUM SELECTION
%% =====================================================
nCases = 5;

pi_r1_sel = NaN(nCases,i_max,i_max);
pi_r2_sel = NaN(nCases,i_max,i_max);
chosen_subcase = NaN(nCases,i_max,i_max);

for k = 1:nCases
    r1 = 2*k - 1;
    r2 = 2*k;

    for i = 1:i_max
        for j = 1:i_max

            feas1 = cond(r1,i,j)>=0 && cond2(r1,i,j)>=0;
            feas2 = cond(r2,i,j)>=0 && cond2(r2,i,j)>=0;

            if feas1 && ~feas2
                pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                chosen_subcase(k,i,j) = 1;

            elseif feas2 && ~feas1
                pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                chosen_subcase(k,i,j) = 2;

            elseif feas1 && feas2
                if pi_r1(r1,i,j) >= pi_r1(r2,i,j)
                    pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                    chosen_subcase(k,i,j) = 1;
                else
                    pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                    chosen_subcase(k,i,j) = 2;
                end
            else
                chosen_subcase(k,i,j) = 0;
            end
        end
    end
end

%% =====================================================
%% 5. PROFIT DIFFERENCE: BUNDLING vs NO BUNDLING
%% =====================================================
bundle_r1 = squeeze(max(pi_r1_sel(1:4,:,:),[],1));
nobundle_r1 = squeeze(pi_r1_sel(5,:,:));
delta_r1 = bundle_r1 - nobundle_r1;

bundle_r2 = squeeze(max(pi_r2_sel(1:4,:,:),[],1));
nobundle_r2 = squeeze(pi_r2_sel(5,:,:));
delta_r2 = bundle_r2 - nobundle_r2;

%delta_r1(isnan(delta_r1)) = 0;
%delta_r2(isnan(delta_r2)) = 0;

bundle_r1 = zeros(i_max,i_max);
bundle_case = zeros(i_max,i_max);   % which of cases 1–4 wins

for i = 1:i_max
    for j = 1:i_max
        [bundle_r1(i,j), bundle_case(i,j)] = ...
            max(pi_r1_sel(1:4,i,j));
    end
end
bundle_subcase = zeros(i_max,i_max);

for i = 1:i_max
    for j = 1:i_max
        k = bundle_case(i,j);   % winning case
        bundle_subcase(i,j) = chosen_subcase(k,i,j);
    end
end

%% =====================================================
%% 6. PLOTS
%% =====================================================
figure;
surf(thet_val,lmbl_val,delta_r1)
xlabel('\theta','FontWeight','bold')
ylabel('\lambda','FontWeight','bold')
zlabel('\Delta\pi_{r1}','FontWeight','bold')
title('Retailer 1: Bundling vs No Bundling')
colorbar; colormap parula; grid on
% 
% figure;
% surf(thet_val,lmbl_val,delta_r2)
% xlabel('\theta','FontWeight','bold')
% ylabel('\lambda','FontWeight','bold')
% zlabel('\Delta\pi_{r2}','FontWeight','bold')
% title('Retailer 2: Bundling vs No Bundling')
% colorbar; colormap parula; grid on




%%

figure;
imagesc(thet_val, lmbl_val, bundle_subcase)
set(gca,'YDir','normal')

colormap([0.7 0.7 0.7;   % 0 = infeasible
          0.2 0.6 1.0;   % 1 = subcase 1
          1.0 0.4 0.4])  % 2 = subcase 2

colorbar('Ticks',[0 1 2], ...
         'TickLabels',{'Infeasible','Subcase 1','Subcase 2'})

xlabel('\theta','FontWeight','bold')
ylabel('\lambda','FontWeight','bold')
title('Selected Subcase for Profit-Maximizing Bundling Regime')
grid on

figure;
imagesc(thet_val, lmbl_val, bundle_case)
set(gca,'YDir','normal')
colorbar('Ticks',1:4)
xlabel('\theta'); ylabel('\lambda')
title('Selected Bundling Case (1–4)')

case_subcase_code = bundle_case + 0.1*bundle_subcase;

figure;
imagesc(thet_val, lmbl_val, case_subcase_code)
set(gca,'YDir','normal')
colorbar
xlabel('\theta'); ylabel('\lambda')
title('Bundling Regime Code: Case.Subcase')

%%
figure; hold on

h_tst = imagesc(thet_val, lmbl_val, delta_r1');
set(gca,'YDir','normal')
set(h_tst, 'AlphaData', ~isnan(delta_r1'));

colormap(parula)
colorbar

%xlabel('\theta','FontWeight','bold')
%ylabel('\lambda','FontWeight','bold')
%title('Retailer 1: \Delta\pi_{r_1} for bundling (B=1, max profit out of cases 1-4) wrt no bundling (B=0)')

ax = gca;

ax.FontSize = 14;            % tick labels
ax.LabelFontSizeMultiplier = 1.2;
ax.TitleFontSizeMultiplier = 1.25;

ylabel('\theta','FontWeight','bold','FontSize',18)
xlabel('\lambda','FontWeight','bold','FontSize',18)

title({'Retailer 1 Profit from Bundling ($\Delta\pi_{r_1}$ relative to no bundling)'}, ...
       'Interpreter','latex', ...
       'FontSize',20, ...
       'FontWeight','bold')

dth = diff(thet_val);
dlm = diff(lmbl_val);

% Assume uniform grids (as in your code)
dth = dth(1);
dlm = dlm(1);
nLines = 5;   % density of texture

for i = 1:i_max
    for j = 1:i_max
        
        if isnan(delta_r1(i,j))
            continue
        end
        k = bundle_case(i,j);
        if k == 0
            continue
        end

        % Cell bounds
        x0 = thet_val(i) - dth/2;
        x1 = thet_val(i) + dth/2;
        y0 = lmbl_val(j) - dlm/2;
        y1 = lmbl_val(j) + dlm/2;

        switch k

            case 1  % vertical lines
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x],[y0 y1],'k','LineWidth',0.5)
                end

            case 2  % horizontal lines
                ys = linspace(y0,y1,nLines);
                for y = ys
                    plot([x0 x1],[y y],'k','LineWidth',0.5)
                end

            case 3  % diagonal /
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x-(x1-x0)], [y0 y1],'k','LineWidth',0.5)
                end

            case 4  % diagonal \
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x+(x1-x0)], [y0 y1],'k','LineWidth',0.5)
                end
        end
    end
end
% Dummy objects for legend
h_case1 = plot(nan,nan,'k','LineWidth',1);
h_case2 = plot(nan,nan,'k','LineWidth',1);

% Attach texture meaning via DisplayName
set(h_case1,'DisplayName','Case 1: Vertical texture')
set(h_case2,'DisplayName','Case 2: Horizontal texture')
legend([h_case1 h_case2], ...
       {'$(\mathrm{CM},\mathrm{CM})$', ...
        '$(\mathrm{CM},\overline{\mathrm{CM}})$'}, ...
       'Interpreter','latex', ...
       'Location','northoutside', ...
       'Orientation','horizontal')

ylabel('\theta','FontWeight','bold')
xlabel('\lambda','FontWeight','bold')

axis tight
xlim([thet_val(1) thet_val(end)])
ylim([lmbl_val(1) lmbl_val(end)])

set(gca,'Layer','top')   % keeps grid/texture visible



==> Matlab_files/pm_no_dict_extra.m <==
clc; clear; %close all;
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
%% =====================================================
%% 1. PARAMETERS
%% =====================================================
al_i1 = 100; al_i2 = 100; al_ib = 100; al_t_ib = 100;
al_jb = 100; al_t_jb = 100; al_s = 100;

bl = 0.4; bs = 0.4;
c1 = 10; c2 = 10;
alph = 0.5; lambl = 0.9; thetl = 0.1;


i_max = 10;
bl_val = linspace(0.1,0.9,i_max);
bs_val = linspace(0.1,0.9,i_max);
numCases = 10; 
numRows = 10;

%% =====================================================
%% 2. STORAGE
%% =====================================================
p1_r1 = zeros(numRows,i_max,i_max);
p2_r1 = zeros(numRows,i_max,i_max);
pb_r1 = zeros(numRows,i_max,i_max);
pb_r2 = zeros(numRows,i_max,i_max);

dl_i1 = zeros(numRows,i_max,i_max);
dl_i2 = zeros(numRows,i_max,i_max);
dl_ib = zeros(numRows,i_max,i_max);
dl_jb = zeros(numRows,i_max,i_max);
dq_ib = zeros(numRows,i_max,i_max);
dq_jb = zeros(numRows,i_max,i_max);
ds     = zeros(numRows,i_max,i_max);

pi_r1 = zeros(numRows,i_max,i_max);
pi_r2 = zeros(numRows,i_max,i_max);

cond  = zeros(numRows,i_max,i_max);
cond2 = zeros(numRows,i_max,i_max);


%% =====================================================
%% 3. MODEL COMPUTATION (ALL 10 ROWS)
%% =====================================================
for i = 1:i_max
    bl = bl_val(i);
    for j = 1:i_max   % thetl
        bs = bs_val(j);   
        %% =================================================
        %% CASE 1 – SUBCASE 1  (row 1)
        %% =================================================
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% =================================================
        %% CASE 1 – SUBCASE 2  (row 2)
        %% =================================================
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% =================================================
        %% CASE 2
        %% =================================================
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end


%% =====================================================
%% 4. EQUILIBRIUM SELECTION
%% =====================================================
nCases = 5;

pi_r1_sel = NaN(nCases,i_max,i_max);
pi_r2_sel = NaN(nCases,i_max,i_max);
chosen_subcase = NaN(nCases,i_max,i_max);

for k = 1:nCases
    r1 = 2*k - 1;
    r2 = 2*k;

    for i = 1:i_max
        for j = 1:i_max

            feas1 = cond(r1,i,j)>=0 && cond2(r1,i,j)>=0;
            feas2 = cond(r2,i,j)>=0 && cond2(r2,i,j)>=0;

            if feas1 && ~feas2
                pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                chosen_subcase(k,i,j) = 1;

            elseif feas2 && ~feas1
                pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                chosen_subcase(k,i,j) = 2;

            elseif feas1 && feas2
                if pi_r1(r1,i,j) >= pi_r1(r2,i,j)
                    pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                    chosen_subcase(k,i,j) = 1;
                else
                    pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                    chosen_subcase(k,i,j) = 2;
                end
            else
                chosen_subcase(k,i,j) = 0;
            end
        end
    end
end

%% =====================================================
%% 5. PROFIT DIFFERENCE: BUNDLING vs NO BUNDLING
%% =====================================================
bundle_r1 = squeeze(max(pi_r1_sel(1:4,:,:),[],1));
bundle_r1_cm = squeeze(max(pi_r1_sel(1:2,:,:),[],1));
bundle_r1_nocm = squeeze(max(pi_r1_sel(3:4,:,:),[],1));
nobundle_r1 = squeeze(pi_r1_sel(5,:,:));
delta_r1 = bundle_r1 - nobundle_r1;
delta_r1_cm = bundle_r1_cm - nobundle_r1;
delta_r1_cm_no_cm = bundle_r1_cm - bundle_r1_nocm;

bundle_r2 = squeeze(max(pi_r2_sel(1:4,:,:),[],1));
nobundle_r2 = squeeze(pi_r2_sel(5,:,:));
delta_r2 = bundle_r2 - nobundle_r2;

%delta_r1(isnan(delta_r1)) = 0;
%delta_r2(isnan(delta_r2)) = 0;

bundle_r1 = NaN(i_max,i_max);
bundle_case = NaN(i_max,i_max);   % which of cases 1–4 wins

for i = 1:i_max
    for j = 1:i_max
        [bundle_r1(i,j), bundle_case(i,j)] = ...
            max(pi_r1_sel(1:4,i,j));
    end
end
bundle_subcase = zeros(i_max,i_max);

for i = 1:i_max
    for j = 1:i_max
        k = bundle_case(i,j);   % winning case
        bundle_subcase(i,j) = chosen_subcase(k,i,j);
    end
end

%% =====================================================
%% 6. PLOTS
%% =====================================================

%% Plot (4_dash)
figure;

% ---- SURFACE 1 ----
h_t1 = surf(bs_val, bl_val, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 2 ----
h_t2 = surf(bs_val, bl_val, bundle_r1_nocm);
set(h_t2, 'FaceColor', [1 0 0], 'EdgeColor', 'k');   % Red

% ---- SURFACE 1 ----
h_t1 = surf(bs_val, bl_val, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 3 ----
h_t3 = surf(bs_val, bl_val, nobundle_r1);
set(h_t3, 'FaceColor', [0 0.7 0], 'EdgeColor', 'k'); % Green

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('b_l', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('Profits', 'FontSize', 16, 'FontWeight', 'bold');

%title('\Delta\pi_{r1}: Bundling (B=1) vs No Bundling (B=0)', ...
%      'FontSize', 18, 'FontWeight', 'bold');

colormap([]);
colorbar off;

ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

% ---- LEGEND ----
legend([h_t1, h_t2, h_t3], ...
       {'Bundling and PMG', 'Bundling and No PMG', 'No Bundling'}, ...
       'FontSize', 14, 'FontWeight', 'bold', 'Location', 'best');



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(bs_val, bl_val, delta_r1);

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('b_l', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display

%%
figure;
imagesc(bs_val, bl_val, bundle_subcase)
set(gca,'YDir','normal')

colormap([0.7 0.7 0.7;   % 0 = infeasible
          0.2 0.6 1.0;   % 1 = subcase 1
          1.0 0.4 0.4])  % 2 = subcase 2

colorbar('Ticks',[0 1 2], ...
         'TickLabels',{'Infeasible','Subcase 1','Subcase 2'})

xlabel('b_s','FontWeight','bold')
ylabel('b_l','FontWeight','bold')
title('Selected Subcase for Profit-Maximizing Bundling Regime')
grid on

figure;
imagesc(bs_val, bl_val, bundle_case)
set(gca,'YDir','normal')
colorbar('Ticks',1:4)
xlabel('b_s'); 
ylabel('b_l')
title('Selected Bundling Case (1–4)')

case_subcase_code = bundle_case + 0.1*bundle_subcase;

figure;
imagesc(bs_val, bl_val, case_subcase_code)
set(gca,'YDir','normal')
colorbar
xlabel('b_s'); 
ylabel('b_l')
title('Bundling Regime Code: Case.Subcase')

%%
figure; hold on

h_tst = imagesc(bs_val, bl_val, delta_r1')
set(gca,'YDir','normal')
set(h_tst, 'AlphaData', ~isnan(delta_r1'));

colormap(parula)
colorbar

%xlabel('\theta','FontWeight','bold')
%ylabel('\lambda','FontWeight','bold')
%title('Retailer 1: \Delta\pi_{r_1} for bundling (B=1, max profit out of cases 1-4) wrt no bundling (B=0)')

ax = gca;

ax.FontSize = 14;            % tick labels
ax.LabelFontSizeMultiplier = 1.2;
ax.TitleFontSizeMultiplier = 1.25;

ylabel('b_s','FontWeight','bold','FontSize',18)
xlabel('b_l','FontWeight','bold','FontSize',18)

title({'Retailer 1 Profit from Bundling ($\Delta\pi_{r_1}$ relative to no bundling)'}, ...
       'Interpreter','latex', ...
       'FontSize',20, ...
       'FontWeight','bold')

dth = diff(bs_val);
dlm = diff(bl_val);

% Assume uniform grids (as in your code)
dth = dth(1);
dlm = dlm(1);
nLines = 5;   % density of texture

for i = 1:i_max
    for j = 1:i_max
        
        if isnan(delta_r1(i,j))
            continue
        end
        k = bundle_case(i,j);
        if k == 0
            continue
        end

        % Cell bounds
        x0 = bs_val(i) - dth/2;
        x1 = bs_val(i) + dth/2;
        y0 = bl_val(j) - dlm/2;
        y1 = bl_val(j) + dlm/2;

        switch k

            case 1  % vertical lines
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x],[y0 y1],'k','LineWidth',0.5)
                end

            case 2  % horizontal lines
                ys = linspace(y0,y1,nLines);
                for y = ys
                    plot([x0 x1],[y y],'k','LineWidth',0.5)
                end

            case 3  % diagonal /
                cs = linspace(y0-x1,y1-x0,nLines);
                for c = cs
                    % slope +1
                    %c = y0 - x;
                    plot_diagonal_clipped(1, c, x0, x1, y0, y1, 0.5)
                end

            case 4  % diagonal \
                cs = linspace(y0+x0,y1+x1,nLines);
                for c = cs
                    % slope −1
                    %c = y1 + x;
                    plot_diagonal_clipped(-1, c, x0, x1, y0, y1, 0.5)
                end
        end
    end
end

% Dummy objects for legend
h_case1 = plot(nan,nan,'k','LineWidth',1);
h_case2 = plot(nan,nan,'k','LineWidth',1);
h_case3 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal /
h_case4 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal \

% Attach texture meaning via DisplayName
set(h_case1,'DisplayName','Case 1: Vertical texture')
set(h_case2,'DisplayName','Case 2: Horizontal texture')
legend([h_case1 h_case2 h_case3], ...
       {'$(\mathrm{CM},\mathrm{CM})$', ...
        '$(\mathrm{CM},\overline{\mathrm{CM}})$',...
        '$(\overline{\mathrm{CM}},\overline{\mathrm{CM}})$'}, ...
       'Interpreter','latex', ...
       'Location','northoutside', ...
       'Orientation','horizontal')

ylabel('b_s','FontWeight','bold')
xlabel('b_l','FontWeight','bold')

axis tight
xlim([bs_val(1) bs_val(end)])
ylim([bl_val(1) bl_val(end)])

set(gca,'Layer','top')   % keeps grid/texture visible




function plot_diagonal_clipped(m, c, x0, x1, y0, y1, lw)
% Plot y = m x + c clipped to rectangle [x0,x1] × [y0,y1]

    pts = [];

    % Intersections with vertical edges
    y = m*x0 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x0 y];
    end
    y = m*x1 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x1 y];
    end

    % Intersections with horizontal edges
    x = (y0 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y0];
    end
    x = (y1 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y1];
    end

    if size(pts,1) >= 2
        plot(pts(1:2,1), pts(1:2,2), 'k', 'LineWidth', lw)
    end
end


==> Matlab_files/pm_v10.m <==
clc
clear all 
close all

%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 9;
c_val = linspace(9,11,i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    c2 = c_val(i);
    
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end


rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};

varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct();  % to store all resulting tables

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name); 

    M_str = string(M);

    M_str(M_str == "0") = "-";

    colHeaders = strcat("i_", string(1:size(M,2)));

    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

    Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end

% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end

==> Matlab_files/pm_v11.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 9;
b_val = linspace(0.3,0.5, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    bl = b_val(i);
    
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end


%% 
rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};

varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};
dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct();  % to store all resulting tables

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name);  % extract 10×i_max matrix

    M_str = string(M);

    M_str(M_str == "0") = "-";

    colHeaders = strcat("i_", string(1:size(M,2)));

    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

    Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end

% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end

==> Matlab_files/pm_v12.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

%offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 11;
offset_val = linspace(90, 110, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    al_t_ib = offset_val(i);
    
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end


%% --- Loop through variables to make clean tables ---
% --- Row labels for the 10 cases ---
rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};

% --- List of all variable names (for looping convenience) ---
varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

% --- Create a struct of all your matrices ---
dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct();  % to store all resulting tables

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name);  % extract 10×i_max matrix

    % Convert to string array for clean display
    M_str = string(M);

    % Replace "0" (zero values) with "-"
    M_str(M_str == "0") = "-";

    % Create headers for i columns (i_1, i_2, ...)
    colHeaders = strcat("i_", string(1:size(M,2)));

    % Combine into one table with case labels
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

    % Store for later use
    Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end

% %% --- (Optional) Export all tables to Excel ---
% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end

==> Matlab_files/pm_v12_13_branch_v1.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

%offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 11;
offset_val = linspace(90, 110, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    al_t_jb = offset_val(i);
    
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end


%% --- Loop through variables to make clean tables ---
% --- Row labels for the 10 cases ---
rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};

% --- List of all variable names (for looping convenience) ---
varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

% --- Create a struct of all your matrices ---
dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct();  % to store all resulting tables

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name);  % extract 10×i_max matrix

    % Convert to string array for clean display
    M_str = string(M);

    % Replace "0" (zero values) with "-"
    M_str(M_str == "0") = "-";

    % Create headers for i columns (i_1, i_2, ...)
    colHeaders = strcat("i_", string(1:size(M,2)));

    % Combine into one table with case labels
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

    % Store for later use
    Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end


% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end

==> Matlab_files/pm_v12_13_branch_v1_branch_v0.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 8;
lmbl_val = linspace(0.05,0.4,i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    lambl = lmbl_val(i);
   
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end


%% --- Loop through variables to make clean tables ---
% --- Row labels for the 10 cases ---
rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};

% --- List of all variable names (for looping convenience) ---
varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

% --- Create a struct of all your matrices ---
dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct();  % to store all resulting tables

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name);  % extract 10×i_max matrix

    % Convert to string array for clean display
    M_str = string(M);

    % Replace "0" (zero values) with "-"
    M_str(M_str == "0") = "-";

    % Create headers for i columns (i_1, i_2, ...)
    colHeaders = strcat("i_", string(1:size(M,2)));

    % Combine into one table with case labels
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

    % Store for later use
    Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end

% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end

==> Matlab_files/pm_v12_13_branch_v1_branch_v0_branch_v1.m <==
clc; clear; %close all;
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100; al_i2 = 100; al_ib = 100; al_t_ib = 100;
al_jb = 100; al_t_jb = 100; al_s = 100;

bl = 0.1; bs = 0.9;
c1 = 10; c2 = 10;
alph = 0.5;

i_max = 10;
lmbl_val = linspace(0.01,0.9,i_max);
thet_val = linspace(0.01,0.9,i_max);

numRows = 10;   % 5 cases × 2 subcases

p1_r1 = zeros(numRows,i_max,i_max);
p2_r1 = zeros(numRows,i_max,i_max);
pb_r1 = zeros(numRows,i_max,i_max);
pb_r2 = zeros(numRows,i_max,i_max);

dl_i1 = zeros(numRows,i_max,i_max);
dl_i2 = zeros(numRows,i_max,i_max);
dl_ib = zeros(numRows,i_max,i_max);
dl_jb = zeros(numRows,i_max,i_max);
dq_ib = zeros(numRows,i_max,i_max);
dq_jb = zeros(numRows,i_max,i_max);
ds     = zeros(numRows,i_max,i_max);

pi_r1 = zeros(numRows,i_max,i_max);
pi_r2 = zeros(numRows,i_max,i_max);

cond  = zeros(numRows,i_max,i_max);
cond2 = zeros(numRows,i_max,i_max);

for i = 1:i_max
    lambl = lmbl_val(i);
    for j = 1:i_max
        thetl = thet_val(j);

        t1 = 0.25*((al_i1-al_i2)/(bl*(1-thetl)));
        t2 = 0.25*(al_ib/lambl);
        t3 = ((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib) ...
            /((bl+lambl)*bl*(1+thetl)+2*bl*lambl);
        t4 = (1 - (lambl^2)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl))*(c1+c2);
        t5 = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs);
        t6 = (lambl^2)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl);

        pb_r1(1,i,j) = 0.5*(t3+t4+t5*t6);
        pb_r2(1,i,j) = 0.5*(t5+c1+c2);

        t7 = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);

        p1_r1(1,i,j) = t1 - t2 + t7 + 0.5*c1;
        p2_r1(1,i,j) = -t1 - t2 + t7 + 0.5*c2;

        cond(1,i,j)  = pb_r1(1,i,j) - pb_r2(1,i,j);
        cond2(1,i,j) = 0;

        dl_i1(1,i,j) = al_i1 - bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) ...
                       + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 - bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) ...
                       + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib - bl*pb_r1(1,i,j) ...
                       + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb - bl*pb_r2(1,i,j);

        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) ...
                       + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j)    = al_s - bs*pb_r2(1,i,j);

        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) ...
                     + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) ...
                     + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
                     + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) ...
                     + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);

        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) ...
                     + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) ...
                     + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);

t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 

        
        
        for r = 3:3
            p1_r1(r,i,j) = p1_r1(r-2,i,j);
            p2_r1(r,i,j) = p2_r1(r-2,i,j);
            pb_r1(r,i,j) = pb_r1(r-2,i,j);
            pb_r2(r,i,j) = pb_r2(r-2,i,j);
            pi_r1(r,i,j) = pi_r1(r-2,i,j);
            pi_r2(r,i,j) = pi_r2(r-2,i,j);
            cond(r,i,j)  = cond(r-2,i,j);
            cond2(r,i,j) = cond2(r-2,i,j);
        end

        % sub 2

        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 


        t1 = 0.25*((al_i1-al_i2)/(bl*(1-thetl)));
        t2 = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));

        p1_r1(9,i,j) = t1 + t2 + 0.5*c1;
        p2_r1(9,i,j) = -t1 + t2 + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j)+p2_r1(9,i,j);

        pb_r2(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs);

        pi_r1(9,i,j) = (pb_r1(9,i,j)-c1-c2);
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2);

        cond(9,i,j)  = pb_r1(9,i,j)-pb_r2(9,i,j);
        cond2(9,i,j) = 0;

        % duplicate for subcase 2
        p1_r1(10,i,j) = p1_r1(9,i,j);
        p2_r1(10,i,j) = p2_r1(9,i,j);
        pb_r1(10,i,j) = pb_r1(9,i,j);
        pb_r2(10,i,j) = pb_r2(9,i,j);
        pi_r1(10,i,j) = pi_r1(9,i,j);
        pi_r2(10,i,j) = pi_r2(9,i,j);
        cond(10,i,j)  = pb_r2(9,i,j)-pb_r1(9,i,j);
        cond2(10,i,j)= 0;
    end
end

nCases = 5;

pi_r1_sel = NaN(nCases,i_max,i_max);
pi_r2_sel = NaN(nCases,i_max,i_max);
chosen_subcase = NaN(nCases,i_max,i_max);

for k = 1:nCases
    r1 = 2*k - 1;
    r2 = 2*k;

    for i = 1:i_max
        for j = 1:i_max

            feas1 = cond(r1,i,j)>=0 && cond2(r1,i,j)>=0;
            feas2 = cond(r2,i,j)>=0 && cond2(r2,i,j)>=0;

            if feas1 && ~feas2
                pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                chosen_subcase(k,i,j) = 1;

            elseif feas2 && ~feas1
                pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                chosen_subcase(k,i,j) = 2;

            elseif feas1 && feas2
                if pi_r1(r1,i,j) >= pi_r1(r2,i,j)
                    pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                    chosen_subcase(k,i,j) = 1;
                else
                    pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                    chosen_subcase(k,i,j) = 2;
                end
            else
                chosen_subcase(k,i,j) = 0;
            end
        end
    end
end

bundle_r1 = squeeze(max(pi_r1_sel(1:4,:,:),[],1));
nobundle_r1 = squeeze(pi_r1_sel(5,:,:));
delta_r1 = bundle_r1 - nobundle_r1;

bundle_r2 = squeeze(max(pi_r2_sel(1:4,:,:),[],1));
nobundle_r2 = squeeze(pi_r2_sel(5,:,:));
delta_r2 = bundle_r2 - nobundle_r2;

%delta_r1(isnan(delta_r1)) = 0;
%delta_r2(isnan(delta_r2)) = 0;

bundle_r1 = zeros(i_max,i_max);
bundle_case = zeros(i_max,i_max);   % which of cases 1–4 wins

for i = 1:i_max
    for j = 1:i_max
        [bundle_r1(i,j), bundle_case(i,j)] = ...
            max(pi_r1_sel(1:4,i,j));
    end
end
bundle_subcase = zeros(i_max,i_max);

for i = 1:i_max
    for j = 1:i_max
        k = bundle_case(i,j);   % winning case
        bundle_subcase(i,j) = chosen_subcase(k,i,j);
    end
end

figure;
surf(thet_val,lmbl_val,delta_r1)
xlabel('\theta','FontWeight','bold')
ylabel('\lambda','FontWeight','bold')
zlabel('\Delta\pi_{r1}','FontWeight','bold')
title('Retailer 1: Bundling vs No Bundling')
colorbar; colormap parula; grid on
% 
% figure;
% surf(thet_val,lmbl_val,delta_r2)
% xlabel('\theta','FontWeight','bold')
% ylabel('\lambda','FontWeight','bold')
% zlabel('\Delta\pi_{r2}','FontWeight','bold')
% title('Retailer 2: Bundling vs No Bundling')
% colorbar; colormap parula; grid on




%%

figure;
imagesc(thet_val, lmbl_val, bundle_subcase)
set(gca,'YDir','normal')

colormap([0.7 0.7 0.7;   % 0 = infeasible
          0.2 0.6 1.0;   % 1 = subcase 1
          1.0 0.4 0.4])  % 2 = subcase 2

colorbar('Ticks',[0 1 2], ...
         'TickLabels',{'Infeasible','Subcase 1','Subcase 2'})

xlabel('\theta','FontWeight','bold')
ylabel('\lambda','FontWeight','bold')
title('Selected Subcase for Profit-Maximizing Bundling Regime')
grid on

figure;
imagesc(thet_val, lmbl_val, bundle_case)
set(gca,'YDir','normal')
colorbar('Ticks',1:4)
xlabel('\theta'); ylabel('\lambda')
title('Selected Bundling Case (1–4)')

case_subcase_code = bundle_case + 0.1*bundle_subcase;

figure;
imagesc(thet_val, lmbl_val, case_subcase_code)
set(gca,'YDir','normal')
colorbar
xlabel('\theta'); ylabel('\lambda')
title('Bundling Regime Code: Case.Subcase')

%%
figure; hold on

h_tst = imagesc(thet_val, lmbl_val, delta_r1');
set(gca,'YDir','normal')
set(h_tst, 'AlphaData', ~isnan(delta_r1'));

colormap(parula)
colorbar

%xlabel('\theta','FontWeight','bold')
%ylabel('\lambda','FontWeight','bold')
%title('Retailer 1: \Delta\pi_{r_1} for bundling (B=1, max profit out of cases 1-4) wrt no bundling (B=0)')

ax = gca;

ax.FontSize = 14;            % tick labels
ax.LabelFontSizeMultiplier = 1.2;
ax.TitleFontSizeMultiplier = 1.25;

ylabel('\theta','FontWeight','bold','FontSize',18)
xlabel('\lambda','FontWeight','bold','FontSize',18)

title({'Retailer 1 Profit from Bundling ($\Delta\pi_{r_1}$ relative to no bundling)'}, ...
       'Interpreter','latex', ...
       'FontSize',20, ...
       'FontWeight','bold')

dth = diff(thet_val);
dlm = diff(lmbl_val);

% Assume uniform grids (as in your code)
dth = dth(1);
dlm = dlm(1);
nLines = 5;   % density of texture

for i = 1:i_max
    for j = 1:i_max
        
        if isnan(delta_r1(i,j))
            continue
        end
        k = bundle_case(i,j);
        if k == 0
            continue
        end

        % Cell bounds
        x0 = thet_val(i) - dth/2;
        x1 = thet_val(i) + dth/2;
        y0 = lmbl_val(j) - dlm/2;
        y1 = lmbl_val(j) + dlm/2;

        switch k

            case 1  % vertical lines
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x],[y0 y1],'k','LineWidth',0.5)
                end

            case 2  % horizontal lines
                ys = linspace(y0,y1,nLines);
                for y = ys
                    plot([x0 x1],[y y],'k','LineWidth',0.5)
                end

            case 3  % diagonal /
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x-(x1-x0)], [y0 y1],'k','LineWidth',0.5)
                end

            case 4  % diagonal \
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x+(x1-x0)], [y0 y1],'k','LineWidth',0.5)
                end
        end
    end
end
% Dummy objects for legend
h_case1 = plot(nan,nan,'k','LineWidth',1);
h_case2 = plot(nan,nan,'k','LineWidth',1);

% Attach texture meaning via DisplayName
set(h_case1,'DisplayName','Case 1: Vertical texture')
set(h_case2,'DisplayName','Case 2: Horizontal texture')
legend([h_case1 h_case2], ...
       {'$(\mathrm{CM},\mathrm{CM})$', ...
        '$(\mathrm{CM},\overline{\mathrm{CM}})$'}, ...
       'Interpreter','latex', ...
       'Location','northoutside', ...
       'Orientation','horizontal')

ylabel('\theta','FontWeight','bold')
xlabel('\lambda','FontWeight','bold')

axis tight
xlim([thet_val(1) thet_val(end)])
ylim([lmbl_val(1) lmbl_val(end)])

set(gca,'Layer','top')   % keeps grid/texture visible



==> Matlab_files/pm_v12_13_branch_v2.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

%offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 11;
offset_val = linspace(90, 110, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    al_s = offset_val(i);
    
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end


%% --- Loop through variables to make clean tables ---
% --- Row labels for the 10 cases ---
rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};

% --- List of all variable names (for looping convenience) ---
varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

% --- Create a struct of all your matrices ---
dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct();  % to store all resulting tables

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name);  % extract 10×i_max matrix

    % Convert to string array for clean display
    M_str = string(M);

    % Replace "0" (zero values) with "-"
    M_str(M_str == "0") = "-";

    % Create headers for i columns (i_1, i_2, ...)
    colHeaders = strcat("i_", string(1:size(M,2)));

    % Combine into one table with case labels
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

    % Store for later use
    Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end


% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end

==> Matlab_files/pm_v13.m <==
clc; clear; close all;

%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100; al_i2 = 100; al_ib = 100; al_t_ib = 100;
al_jb = 100; al_t_jb = 100; al_s = 100;

bl = 0.4; bs = 0.4;
c1 = 10; c2 = 10;
alph = 0.5; lambl = 0.3; thetl = 0.5;


i_max = 10;
numCases = 10; 
numRows = 10;

ali1_val = linspace(100,180,i_max);
alib_val = linspace(100,180,i_max);


p1_r1 = zeros(numRows,i_max,i_max);
p2_r1 = zeros(numRows,i_max,i_max);
pb_r1 = zeros(numRows,i_max,i_max);
pb_r2 = zeros(numRows,i_max,i_max);

dl_i1 = zeros(numRows,i_max,i_max);
dl_i2 = zeros(numRows,i_max,i_max);
dl_ib = zeros(numRows,i_max,i_max);
dl_jb = zeros(numRows,i_max,i_max);
dq_ib = zeros(numRows,i_max,i_max);
dq_jb = zeros(numRows,i_max,i_max);
ds     = zeros(numRows,i_max,i_max);

pi_r1 = zeros(numRows,i_max,i_max);
pi_r2 = zeros(numRows,i_max,i_max);

cond  = zeros(numRows,i_max,i_max);
cond2 = zeros(numRows,i_max,i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    al_i1 = ali1_val(i);
    al_i2 = al_i1;
    for j = 1:i_max   % thetl
        al_ib = alib_val(j);
        al_t_ib = al_ib;
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

nCases = 5;

pi_r1_sel = NaN(nCases,i_max,i_max);
pi_r2_sel = NaN(nCases,i_max,i_max);
chosen_subcase = NaN(nCases,i_max,i_max);

for k = 1:nCases
    r1 = 2*k - 1;
    r2 = 2*k;

    for i = 1:i_max
        for j = 1:i_max

            feas1 = cond(r1,i,j)>=0 && cond2(r1,i,j)>=0;
            feas2 = cond(r2,i,j)>=0 && cond2(r2,i,j)>=0;

            if feas1 && ~feas2
                pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                chosen_subcase(k,i,j) = 1;

            elseif feas2 && ~feas1
                pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                chosen_subcase(k,i,j) = 2;

            elseif feas1 && feas2
                if pi_r1(r1,i,j) >= pi_r1(r2,i,j)
                    pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                    chosen_subcase(k,i,j) = 1;
                else
                    pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                    chosen_subcase(k,i,j) = 2;
                end
            else
                chosen_subcase(k,i,j) = 0;
            end
        end
    end
end

bundle_r1 = squeeze(max(pi_r1_sel(1:4,:,:),[],1));
bundle_r1_cm = squeeze(max(pi_r1_sel(1:2,:,:),[],1));
bundle_r1_nocm = squeeze(max(pi_r1_sel(3:4,:,:),[],1));
nobundle_r1 = squeeze(pi_r1_sel(5,:,:));
delta_r1 = bundle_r1 - nobundle_r1;
delta_r1_cm = bundle_r1_cm - nobundle_r1;
delta_r1_cm_no_cm = bundle_r1_cm - bundle_r1_nocm;

bundle_r2 = squeeze(max(pi_r2_sel(1:4,:,:),[],1));
nobundle_r2 = squeeze(pi_r2_sel(5,:,:));
delta_r2 = bundle_r2 - nobundle_r2;
bundle_r1 = NaN(i_max,i_max);
bundle_case = NaN(i_max,i_max);   % which of cases 1–4 wins

for i = 1:i_max
    for j = 1:i_max
        [bundle_r1(i,j), bundle_case(i,j)] = ...
            max(pi_r1_sel(1:4,i,j));
    end
end
bundle_subcase = zeros(i_max,i_max);

for i = 1:i_max
    for j = 1:i_max
        k = bundle_case(i,j);   % winning case
        bundle_subcase(i,j) = chosen_subcase(k,i,j);
    end
end

figure;

% ---- SURFACE 1 ----
h_t1 = surf(alib_val, ali1_val, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 2 ----
h_t2 = surf(alib_val, ali1_val, bundle_r1_nocm);
set(h_t2, 'FaceColor', [1 0 0], 'EdgeColor', 'k');   % Red

% ---- SURFACE 1 ----
h_t1 = surf(alib_val, ali1_val, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 3 ----
h_t3 = surf(alib_val, ali1_val, nobundle_r1);
set(h_t3, 'FaceColor', [0 0.7 0], 'EdgeColor', 'k'); % Green

xlabel('al_ib', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('al_i1', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('Profits', 'FontSize', 16, 'FontWeight', 'bold');

%title('\Delta\pi_{r1}: Bundling (B=1) vs No Bundling (B=0)', ...
%      'FontSize', 18, 'FontWeight', 'bold');

colormap([]);
colorbar off;

ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

% ---- LEGEND ----
legend([h_t1, h_t2, h_t3], ...
       {'Bundling and PMG', 'Bundling and No PMG', 'No Bundling'}, ...
       'FontSize', 14, 'FontWeight', 'bold', 'Location', 'best');



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(alib_val, ali1_val, delta_r1);

xlabel('al_ib', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('al_i1', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display

%%
figure;
imagesc(alib_val, ali1_val, bundle_subcase)
set(gca,'YDir','normal')

colormap([0.7 0.7 0.7;   % 0 = infeasible
          0.2 0.6 1.0;   % 1 = subcase 1
          1.0 0.4 0.4])  % 2 = subcase 2

colorbar('Ticks',[0 1 2], ...
         'TickLabels',{'Infeasible','Subcase 1','Subcase 2'})

xlabel('al_ib','FontWeight','bold')
ylabel('al_i1','FontWeight','bold')
title('Selected Subcase for Profit-Maximizing Bundling Regime')
grid on

figure;
imagesc(alib_val, ali1_val, bundle_case)
set(gca,'YDir','normal')
colorbar('Ticks',1:4)
xlabel('al_ib'); 
ylabel('al_i1')
title('Selected Bundling Case (1–4)')

case_subcase_code = bundle_case + 0.1*bundle_subcase;

figure;
imagesc(alib_val, ali1_val, case_subcase_code)
set(gca,'YDir','normal')
colorbar
xlabel('al_ib'); 
ylabel('al_i1')
title('Bundling Regime Code: Case.Subcase')

%%
figure; hold on

h_tst = imagesc(alib_val, ali1_val, delta_r1')
set(gca,'YDir','normal')
set(h_tst, 'AlphaData', ~isnan(delta_r1'));

colormap(parula)
colorbar

%xlabel('\theta','FontWeight','bold')
%ylabel('\lambda','FontWeight','bold')
%title('Retailer 1: \Delta\pi_{r_1} for bundling (B=1, max profit out of cases 1-4) wrt no bundling (B=0)')

ax = gca;

ax.FontSize = 14;            % tick labels
ax.LabelFontSizeMultiplier = 1.2;
ax.TitleFontSizeMultiplier = 1.25;

ylabel('al_ib','FontWeight','bold','FontSize',18)
xlabel('al_i1','FontWeight','bold','FontSize',18)

title({'Retailer 1 Profit from Bundling ($\Delta\pi_{r_1}$ relative to no bundling)'}, ...
       'Interpreter','latex', ...
       'FontSize',20, ...
       'FontWeight','bold')

dth = diff(alib_val);
dlm = diff(ali1_val);

% Assume uniform grids (as in your code)
dth = dth(1);
dlm = dlm(1);
nLines = 5;   % density of texture

for i = 1:i_max
    for j = 1:i_max
        
        if isnan(delta_r1(i,j))
            continue
        end
        k = bundle_case(i,j);
        if k == 0
            continue
        end

        % Cell bounds
        x0 = alib_val(i) - dth/2;
        x1 = alib_val(i) + dth/2;
        y0 = ali1_val(j) - dlm/2;
        y1 = ali1_val(j) + dlm/2;

        switch k

            case 1  % vertical lines
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x],[y0 y1],'k','LineWidth',0.5)
                end

            case 2  % horizontal lines
                ys = linspace(y0,y1,nLines);
                for y = ys
                    plot([x0 x1],[y y],'k','LineWidth',0.5)
                end

            case 3  % diagonal /
                cs = linspace(y0-x1,y1-x0,nLines);
                for c = cs
                    % slope +1
                    %c = y0 - x;
                    %plot_diagonal_clipped(1, c, x0, x1, y0, y1, 0.5)
                end

            case 4  % diagonal \
                cs = linspace(y0+x0,y1+x1,nLines);
                for c = cs
                    % slope −1
                    %c = y1 + x;
                    %plot_diagonal_clipped(-1, c, x0, x1, y0, y1, 0.5)
                end
        end
    end
end

% Dummy objects for legend
h_case1 = plot(nan,nan,'k','LineWidth',1);
h_case2 = plot(nan,nan,'k','LineWidth',1);
h_case3 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal /
h_case4 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal \

% Attach texture meaning via DisplayName
set(h_case1,'DisplayName','Case 1: Vertical texture')
set(h_case2,'DisplayName','Case 2: Horizontal texture')
legend([h_case1 h_case2 h_case3], ...
       {'$(\mathrm{CM},\mathrm{CM})$', ...
        '$(\mathrm{CM},\overline{\mathrm{CM}})$',...
        '$(\overline{\mathrm{CM}},\overline{\mathrm{CM}})$'}, ...
       'Interpreter','latex', ...
       'Location','northoutside', ...
       'Orientation','horizontal')

ylabel('al_ib','FontWeight','bold')
xlabel('al_i1','FontWeight','bold')

axis tight
xlim([alib_val(1) alib_val(end)])
ylim([ali1_val(1) ali1_val(end)])

set(gca,'Layer','top')   % keeps grid/texture visible




function plot_diagonal_clipped(m, c, x0, x1, y0, y1, lw)
% Plot y = m x + c clipped to rectangle [x0,x1] × [y0,y1]

   % To be added
end


==> Matlab_files/pm_v14.m <==
clc; clear; close all;
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100; al_i2 = 100; al_ib = 100; al_t_ib = 100;
al_jb = 100; al_t_jb = 100; al_s = 100;

bl = 0.4; bs = 0.4;
c1 = 10; c2 = 10;
alph = 0.5; lambl = 0.3; thetl = 0.5;


i_max = 10;
numCases = 10; 
numRows = 10;

ali1_val = linspace(100,180,i_max);
alib_val = linspace(100,180,i_max);


p1_r1 = zeros(numRows,i_max,i_max);
p2_r1 = zeros(numRows,i_max,i_max);
pb_r1 = zeros(numRows,i_max,i_max);
pb_r2 = zeros(numRows,i_max,i_max);

dl_i1 = zeros(numRows,i_max,i_max);
dl_i2 = zeros(numRows,i_max,i_max);
dl_ib = zeros(numRows,i_max,i_max);
dl_jb = zeros(numRows,i_max,i_max);
dq_ib = zeros(numRows,i_max,i_max);
dq_jb = zeros(numRows,i_max,i_max);
ds     = zeros(numRows,i_max,i_max);

pi_r1 = zeros(numRows,i_max,i_max);
pi_r2 = zeros(numRows,i_max,i_max);

cond  = zeros(numRows,i_max,i_max);
cond2 = zeros(numRows,i_max,i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    al_i1 = ali1_val(i);
    al_i2 = al_i1;
    for j = 1:i_max   % thetl
        al_ib = alib_val(j);
        al_t_ib = al_ib;
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

nCases = 5;

pi_r1_sel = NaN(nCases,i_max,i_max);
pi_r2_sel = NaN(nCases,i_max,i_max);
chosen_subcase = NaN(nCases,i_max,i_max);

for k = 1:nCases
    r1 = 2*k - 1;
    r2 = 2*k;

    for i = 1:i_max
        for j = 1:i_max

            feas1 = cond(r1,i,j)>=0 && cond2(r1,i,j)>=0;
            feas2 = cond(r2,i,j)>=0 && cond2(r2,i,j)>=0;

            if feas1 && ~feas2
                pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                chosen_subcase(k,i,j) = 1;

            elseif feas2 && ~feas1
                pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                chosen_subcase(k,i,j) = 2;

            elseif feas1 && feas2
                if pi_r1(r1,i,j) >= pi_r1(r2,i,j)
                    pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                    chosen_subcase(k,i,j) = 1;
                else
                    pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                    chosen_subcase(k,i,j) = 2;
                end
            else
                chosen_subcase(k,i,j) = 0;
            end
        end
    end
end

bundle_r1 = squeeze(max(pi_r1_sel(1:4,:,:),[],1));
bundle_r1_cm = squeeze(max(pi_r1_sel(1:2,:,:),[],1));
bundle_r1_nocm = squeeze(max(pi_r1_sel(3:4,:,:),[],1));
nobundle_r1 = squeeze(pi_r1_sel(5,:,:));
delta_r1 = bundle_r1 - nobundle_r1;
delta_r1_cm = bundle_r1_cm - nobundle_r1;
delta_r1_cm_no_cm = bundle_r1_cm - bundle_r1_nocm;

bundle_r2 = squeeze(max(pi_r2_sel(1:4,:,:),[],1));
nobundle_r2 = squeeze(pi_r2_sel(5,:,:));
delta_r2 = bundle_r2 - nobundle_r2;
bundle_r1 = NaN(i_max,i_max);
bundle_case = NaN(i_max,i_max);   % which of cases 1–4 wins

for i = 1:i_max
    for j = 1:i_max
        [bundle_r1(i,j), bundle_case(i,j)] = ...
            max(pi_r1_sel(1:4,i,j));
    end
end
bundle_subcase = zeros(i_max,i_max);

for i = 1:i_max
    for j = 1:i_max
        k = bundle_case(i,j);   % winning case
        bundle_subcase(i,j) = chosen_subcase(k,i,j);
    end
end

figure;

% ---- SURFACE 1 ----
h_t1 = surf(alib_val, ali1_val, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 2 ----
h_t2 = surf(alib_val, ali1_val, bundle_r1_nocm);
set(h_t2, 'FaceColor', [1 0 0], 'EdgeColor', 'k');   % Red

% ---- SURFACE 1 ----
h_t1 = surf(alib_val, ali1_val, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 3 ----
h_t3 = surf(alib_val, ali1_val, nobundle_r1);
set(h_t3, 'FaceColor', [0 0.7 0], 'EdgeColor', 'k'); % Green

xlabel('al_ib', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('al_i1', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('Profits', 'FontSize', 16, 'FontWeight', 'bold');

%title('\Delta\pi_{r1}: Bundling (B=1) vs No Bundling (B=0)', ...
%      'FontSize', 18, 'FontWeight', 'bold');

colormap([]);
colorbar off;

ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

% ---- LEGEND ----
legend([h_t1, h_t2, h_t3], ...
       {'Bundling and PMG', 'Bundling and No PMG', 'No Bundling'}, ...
       'FontSize', 14, 'FontWeight', 'bold', 'Location', 'best');



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(alib_val, ali1_val, delta_r1);

xlabel('al_ib', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('al_i1', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display

%%
figure;
imagesc(alib_val, ali1_val, bundle_subcase)
set(gca,'YDir','normal')

colormap([0.7 0.7 0.7;   % 0 = infeasible
          0.2 0.6 1.0;   % 1 = subcase 1
          1.0 0.4 0.4])  % 2 = subcase 2

colorbar('Ticks',[0 1 2], ...
         'TickLabels',{'Infeasible','Subcase 1','Subcase 2'})

xlabel('al_ib','FontWeight','bold')
ylabel('al_i1','FontWeight','bold')
title('Selected Subcase for Profit-Maximizing Bundling Regime')
grid on

figure;
imagesc(alib_val, ali1_val, bundle_case)
set(gca,'YDir','normal')
colorbar('Ticks',1:4)
xlabel('al_ib'); 
ylabel('al_i1')
title('Selected Bundling Case (1–4)')

case_subcase_code = bundle_case + 0.1*bundle_subcase;

figure;
imagesc(alib_val, ali1_val, case_subcase_code)
set(gca,'YDir','normal')
colorbar
xlabel('al_ib'); 
ylabel('al_i1')
title('Bundling Regime Code: Case.Subcase')

%%
figure; hold on

h_tst = imagesc(alib_val, ali1_val, delta_r1')
set(gca,'YDir','normal')
set(h_tst, 'AlphaData', ~isnan(delta_r1'));

colormap(parula)
colorbar

%xlabel('\theta','FontWeight','bold')
%ylabel('\lambda','FontWeight','bold')
%title('Retailer 1: \Delta\pi_{r_1} for bundling (B=1, max profit out of cases 1-4) wrt no bundling (B=0)')

ax = gca;

ax.FontSize = 14;            % tick labels
ax.LabelFontSizeMultiplier = 1.2;
ax.TitleFontSizeMultiplier = 1.25;

ylabel('al_ib','FontWeight','bold','FontSize',18)
xlabel('al_i1','FontWeight','bold','FontSize',18)

title({'Retailer 1 Profit from Bundling ($\Delta\pi_{r_1}$ relative to no bundling)'}, ...
       'Interpreter','latex', ...
       'FontSize',20, ...
       'FontWeight','bold')

dth = diff(alib_val);
dlm = diff(ali1_val);

% Assume uniform grids (as in your code)
dth = dth(1);
dlm = dlm(1);
nLines = 5;   % density of texture

for i = 1:i_max
    for j = 1:i_max
        
        if isnan(delta_r1(i,j))
            continue
        end
        k = bundle_case(i,j);
        if k == 0
            continue
        end

        % Cell bounds
        x0 = alib_val(i) - dth/2;
        x1 = alib_val(i) + dth/2;
        y0 = ali1_val(j) - dlm/2;
        y1 = ali1_val(j) + dlm/2;

        switch k

            case 1  % vertical lines
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x],[y0 y1],'k','LineWidth',0.5)
                end

            case 2  % horizontal lines
                ys = linspace(y0,y1,nLines);
                for y = ys
                    plot([x0 x1],[y y],'k','LineWidth',0.5)
                end

            case 3  % diagonal /
                cs = linspace(y0-x1,y1-x0,nLines);
                for c = cs
                    % slope +1
                    %c = y0 - x;
                    plot_diagonal_clipped(1, c, x0, x1, y0, y1, 0.5)
                end

            case 4  % diagonal \
                cs = linspace(y0+x0,y1+x1,nLines);
                for c = cs
                    % slope −1
                    %c = y1 + x;
                    plot_diagonal_clipped(-1, c, x0, x1, y0, y1, 0.5)
                end
        end
    end
end

% Dummy objects for legend
h_case1 = plot(nan,nan,'k','LineWidth',1);
h_case2 = plot(nan,nan,'k','LineWidth',1);
h_case3 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal /
h_case4 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal \

% Attach texture meaning via DisplayName
set(h_case1,'DisplayName','Case 1: Vertical texture')
set(h_case2,'DisplayName','Case 2: Horizontal texture')
legend([h_case1 h_case2 h_case3], ...
       {'$(\mathrm{CM},\mathrm{CM})$', ...
        '$(\mathrm{CM},\overline{\mathrm{CM}})$',...
        '$(\overline{\mathrm{CM}},\overline{\mathrm{CM}})$'}, ...
       'Interpreter','latex', ...
       'Location','northoutside', ...
       'Orientation','horizontal')

ylabel('al_ib','FontWeight','bold')
xlabel('al_i1','FontWeight','bold')

axis tight
xlim([alib_val(1) alib_val(end)])
ylim([ali1_val(1) ali1_val(end)])

set(gca,'Layer','top')   % keeps grid/texture visible




function plot_diagonal_clipped(m, c, x0, x1, y0, y1, lw)
% Plot y = m x + c clipped to rectangle [x0,x1] × [y0,y1]

    pts = [];

    % Intersections with vertical edges
    y = m*x0 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x0 y];
    end
    y = m*x1 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x1 y];
    end

    % Intersections with horizontal edges
    x = (y0 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y0];
    end
    x = (y1 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y1];
    end

    if size(pts,1) >= 2
        plot(pts(1:2,1), pts(1:2,2), 'k', 'LineWidth', lw)
    end
end


==> Matlab_files/pm_v15.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 8;
lmbl_val = linspace(0.2,0.4,i_max);
thet_val = linspace(0.4,0.6,i_max);

numCases = 10; 
p1_r1 = zeros(numCases, i_max, i_max);
p2_r1 = zeros(numCases, i_max, i_max);
pb_r1 = zeros(numCases, i_max, i_max);
pb_r2 = zeros(numCases, i_max, i_max);
dl_i1 = zeros(numCases, i_max, i_max);
dl_i2 = zeros(numCases, i_max, i_max);
dl_ib = zeros(numCases, i_max, i_max);
dl_jb = zeros(numCases, i_max, i_max);
dq_ib = zeros(numCases, i_max, i_max);
dq_jb = zeros(numCases, i_max, i_max);
ds = zeros(numCases, i_max, i_max);
pi_r1 = zeros(numCases, i_max, i_max);
pi_r2 = zeros(numCases, i_max, i_max);
cond = zeros(numCases, i_max, i_max);
cond2 = zeros(numCases, i_max, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    lambl = lmbl_val(i);
    for j = 1:i_max   % thetl
        thetl = thet_val(j);   
        %% for case 1 subcase 1
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

for c = 1:numCases
    for i = 1:i_max
        for j = 1:i_max
            if cond(c,i,j)< 0 || cond2(c,i,j)< 0
                p1_r1(c,i,j) = 0;
                p2_r1(c,i,j) = 0;
                pb_r1(c,i,j) = 0;
                pb_r2(c,i,j) = 0;
                dl_i1(c,i,j) =0;
                dl_i2(c,i,j) =0;
                dl_ib(c,i,j) =0;
                dl_jb(c,i,j) =0;
                dq_ib(c,i,j) =0;
                dq_jb(c,i,j) =0;
                ds(c,i,j) =0;
                pi_r1(c,i,j) = 0;
                pi_r2(c,i,j) = 0;
            end
        end
    end
end

%% --- Setup ---

paramNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
              'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
              'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

paramMatrices = {p1_r1, p2_r1, pb_r1, pb_r2, ...
                 dl_i1, dl_i2, dl_ib, dl_jb, ...
                 dq_ib, dq_jb, ds, pi_r1, pi_r2};

tables = struct();  % store all tables in a struct

[nCases, nLambda, nTheta] = size(p1_r1);

for k = 1:length(paramNames)
    M_flat = zeros(nCases, nLambda * nTheta);
    
    % Flatten the 3D matrix into 2D (cases x lambda*theta)
    for c = 1:nCases
        M_flat(c, :) = reshape(paramMatrices{k}(c, :, :), 1, []);
    end
    
    % Generate column headers
    colHeaders = strings(1, nLambda * nTheta);
    idx = 1;
    for l = 1:nLambda
        for t = 1:nTheta
            colHeaders(idx) = sprintf('lambda_%d_theta_%d', l, t);
            idx = idx + 1;
        end
    end
    
    % Row labels
    rowLabels = { ...
        'CM, CM; pb_r1 >= pb_r2'; ...
        'CM, CM; pb_r1 <= pb_r2'; ...
        'CM, No CM; pb_r1 >= pb_r2'; ...
        'CM, No CM; pb_r1 <= pb_r2'; ...
        'No CM, CM; pb_r1 >= pb_r2'; ...
        'No CM, CM; pb_r1 <= pb_r2'; ...
        'No CM, No CM; pb_r1 >= pb_r2'; ...
        'No CM, No CM; pb_r1 <= pb_r2'; ...
        'No bundle; pb_r1 >= pb_r2'; ...
        'No bundle; pb_r1 <= pb_r2'};
    
    % Convert to string and replace zeros with "-"
    M_str = string(M_flat);
    M_str(M_str == "0") = "-";
    
    % Create table
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');
    
    % Store table
    tables.(paramNames{k}) = T;
end


%% Plotting heatmap
[nCases, nLambda, nTheta] = size(pi_r1);

%% --- (1) Replace zeros with NaN
pi_r1(pi_r1 == 0) = NaN;
pi_r2(pi_r2 == 0) = NaN;


% --- (2) Remove rows that are completely NaN across all lambda/theta
% Identify which case rows have any non-NaN values
validRows = squeeze(any(any(~isnan(pi_r1), 2), 3));
pi_r1_clean = pi_r1(validRows, :, :);

validRows2 = squeeze(any(any(~isnan(pi_r2), 2), 3));
pi_r2_clean = pi_r2(validRows, :, :);

fprintf('Kept %d out of %d cases after removing NaN rows.\n', sum(validRows), nCases);

% --- (3) Compute o = max(row1:row4) - row5 (on the cleaned tensor)
% make sure we have at least 5 valid rows
if size(pi_r1_clean, 1) < 5
    error('Not enough valid cases remaining for comparison.');
end

max_first4 = squeeze(max(pi_r1_clean(1:4, :, :), [], 1));   % 8 x 8
row5_vals  = squeeze(pi_r1_clean(5, :, :));                 % 8 x 8
o_matrix   = max_first4 - row5_vals;                        % 8 x 8

% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix(isnan(o_matrix)) = 0;

max_first4_r2 = squeeze(max(pi_r2_clean(1:4, :, :), [], 1));   % 8 x 8
row5_vals_r2  = squeeze(pi_r2_clean(5, :, :));                 % 8 x 8
o_matrix_r2   = max_first4_r2 - row5_vals_r2;                        % 8 x 8

% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix_r2(isnan(o_matrix_r2)) = 0;



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(thet_val, lmbl_val, o_matrix);

xlabel('\theta', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('\lambda', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display


%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h2 = surf(thet_val, lmbl_val, o_matrix_r2);

xlabel('\theta', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('\lambda', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r2}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';


==> Matlab_files/pm_v16.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 8;
as_val = linspace(95,100,i_max);
bs_val = linspace(0.38,0.42,i_max);

numCases = 10; 
p1_r1 = zeros(numCases, i_max, i_max);
p2_r1 = zeros(numCases, i_max, i_max);
pb_r1 = zeros(numCases, i_max, i_max);
pb_r2 = zeros(numCases, i_max, i_max);
dl_i1 = zeros(numCases, i_max, i_max);
dl_i2 = zeros(numCases, i_max, i_max);
dl_ib = zeros(numCases, i_max, i_max);
dl_jb = zeros(numCases, i_max, i_max);
dq_ib = zeros(numCases, i_max, i_max);
dq_jb = zeros(numCases, i_max, i_max);
ds = zeros(numCases, i_max, i_max);
pi_r1 = zeros(numCases, i_max, i_max);
pi_r2 = zeros(numCases, i_max, i_max);
cond = zeros(numCases, i_max, i_max);
cond2 = zeros(numCases, i_max, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    al_s = as_val(i);
    for j = 1:i_max   % thetl
        bs = bs_val(j);   
        %% for case 1 subcase 1
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

for c = 1:numCases
    for i = 1:i_max
        for j = 1:i_max
            if cond(c,i,j)< 0 || cond2(c,i,j)< 0
                p1_r1(c,i,j) = 0;
                p2_r1(c,i,j) = 0;
                pb_r1(c,i,j) = 0;
                pb_r2(c,i,j) = 0;
                dl_i1(c,i,j) =0;
                dl_i2(c,i,j) =0;
                dl_ib(c,i,j) =0;
                dl_jb(c,i,j) =0;
                dq_ib(c,i,j) =0;
                dq_jb(c,i,j) =0;
                ds(c,i,j) =0;
                pi_r1(c,i,j) = 0;
                pi_r2(c,i,j) = 0;
            end
        end
    end
end

%% --- Setup ---

paramNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
              'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
              'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

paramMatrices = {p1_r1, p2_r1, pb_r1, pb_r2, ...
                 dl_i1, dl_i2, dl_ib, dl_jb, ...
                 dq_ib, dq_jb, ds, pi_r1, pi_r2};

tables = struct();  % store all tables in a struct

[nCases, nas, nbs] = size(p1_r1);

for k = 1:length(paramNames)
    M_flat = zeros(nCases, nas * nbs);
    
    % Flatten the 3D matrix into 2D (cases x lambda*theta)
    for c = 1:nCases
        M_flat(c, :) = reshape(paramMatrices{k}(c, :, :), 1, []);
    end
    
    % Generate column headers
    colHeaders = strings(1, nas * nbs);
    idx = 1;
    for l = 1:nas
        for t = 1:nbs
            colHeaders(idx) = sprintf('as_%d_bs_%d', l, t);
            idx = idx + 1;
        end
    end
    
    % Row labels
    rowLabels = { ...
        'CM, CM; pb_r1 >= pb_r2'; ...
        'CM, CM; pb_r1 <= pb_r2'; ...
        'CM, No CM; pb_r1 >= pb_r2'; ...
        'CM, No CM; pb_r1 <= pb_r2'; ...
        'No CM, CM; pb_r1 >= pb_r2'; ...
        'No CM, CM; pb_r1 <= pb_r2'; ...
        'No CM, No CM; pb_r1 >= pb_r2'; ...
        'No CM, No CM; pb_r1 <= pb_r2'; ...
        'No bundle; pb_r1 >= pb_r2'; ...
        'No bundle; pb_r1 <= pb_r2'};
    
    % Convert to string and replace zeros with "-"
    M_str = string(M_flat);
    M_str(M_str == "0") = "-";
    
    % Create table
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');
    
    % Store table
    tables.(paramNames{k}) = T;
end


%% Plotting heatmap
[nCases, nLambda, nTheta] = size(pi_r1);

%% --- (1) Replace zeros with NaN
pi_r1(pi_r1 == 0) = NaN;
pi_r2(pi_r2 == 0) = NaN;


% --- (2) Remove rows that are completely NaN across all lambda/theta
% Identify which case rows have any non-NaN values
validRows = squeeze(any(any(~isnan(pi_r1), 2), 3));
pi_r1_clean = pi_r1(validRows, :, :);

validRows2 = squeeze(any(any(~isnan(pi_r2), 2), 3));
pi_r2_clean = pi_r2(validRows, :, :);

fprintf('Kept %d out of %d cases after removing NaN rows.\n', sum(validRows), nCases);

% --- (3) Compute o = max(row1:row4) - row5 (on the cleaned tensor)
% make sure we have at least 5 valid rows
if size(pi_r1_clean, 1) < 5
    error('Not enough valid cases remaining for comparison.');
end

max_first4 = squeeze(max(pi_r1_clean(1:4, :, :), [], 1));   % 8 x 8
max_first_cm= squeeze(max(pi_r1_clean(1:2, :, :), [], 1));   % 8 x 8
max_first_nocm = squeeze(max(pi_r1_clean(3:4, :, :), [], 1));   % 8 x 8

row5_vals  = squeeze(pi_r1_clean(5, :, :));                 % 8 x 8
o_matrix   = max_first4 - row5_vals;                        % 8 x 8
o_matrix_cm   = max_first_cm - max_first_nocm;                        % 8 x 8


% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix(isnan(o_matrix)) = 0;

max_first4_r2 = squeeze(max(pi_r2_clean(1:4, :, :), [], 1));   % 8 x 8
row5_vals_r2  = squeeze(pi_r2_clean(5, :, :));                 % 8 x 8
o_matrix_r2   = max_first4_r2 - row5_vals_r2;                        % 8 x 8

% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix_r2(isnan(o_matrix_r2)) = 0;



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(bs_val, as_val, o_matrix_cm);

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display


%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h2 = surf(bs_val, as_val, o_matrix_r2);

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r2}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';


==> Matlab_files/pm_v17.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 8;
bl_val = linspace(0.38,0.42,i_max);
bs_val = linspace(0.38,0.42,i_max);

numCases = 10; 
p1_r1 = zeros(numCases, i_max, i_max);
p2_r1 = zeros(numCases, i_max, i_max);
pb_r1 = zeros(numCases, i_max, i_max);
pb_r2 = zeros(numCases, i_max, i_max);
dl_i1 = zeros(numCases, i_max, i_max);
dl_i2 = zeros(numCases, i_max, i_max);
dl_ib = zeros(numCases, i_max, i_max);
dl_jb = zeros(numCases, i_max, i_max);
dq_ib = zeros(numCases, i_max, i_max);
dq_jb = zeros(numCases, i_max, i_max);
ds = zeros(numCases, i_max, i_max);
pi_r1 = zeros(numCases, i_max, i_max);
pi_r2 = zeros(numCases, i_max, i_max);
cond = zeros(numCases, i_max, i_max);
cond2 = zeros(numCases, i_max, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    bl = bl_val(i);
    for j = 1:i_max   % thetl
        bs = bs_val(j);   
        %% for case 1 subcase 1
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

for c = 1:numCases
    for i = 1:i_max
        for j = 1:i_max
            if cond(c,i,j)< 0 || cond2(c,i,j)< 0
                p1_r1(c,i,j) = 0;
                p2_r1(c,i,j) = 0;
                pb_r1(c,i,j) = 0;
                pb_r2(c,i,j) = 0;
                dl_i1(c,i,j) =0;
                dl_i2(c,i,j) =0;
                dl_ib(c,i,j) =0;
                dl_jb(c,i,j) =0;
                dq_ib(c,i,j) =0;
                dq_jb(c,i,j) =0;
                ds(c,i,j) =0;
                pi_r1(c,i,j) = 0;
                pi_r2(c,i,j) = 0;
            end
        end
    end
end

%% --- Setup ---

paramNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
              'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
              'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

paramMatrices = {p1_r1, p2_r1, pb_r1, pb_r2, ...
                 dl_i1, dl_i2, dl_ib, dl_jb, ...
                 dq_ib, dq_jb, ds, pi_r1, pi_r2};

tables = struct();  % store all tables in a struct

[nCases, nas, nbs] = size(p1_r1);

for k = 1:length(paramNames)
    M_flat = zeros(nCases, nas * nbs);
    
    % Flatten the 3D matrix into 2D (cases x lambda*theta)
    for c = 1:nCases
        M_flat(c, :) = reshape(paramMatrices{k}(c, :, :), 1, []);
    end
    
    % Generate column headers
    colHeaders = strings(1, nas * nbs);
    idx = 1;
    for l = 1:nas
        for t = 1:nbs
            colHeaders(idx) = sprintf('as_%d_bs_%d', l, t);
            idx = idx + 1;
        end
    end
    
    % Row labels
    rowLabels = { ...
        'CM, CM; pb_r1 >= pb_r2'; ...
        'CM, CM; pb_r1 <= pb_r2'; ...
        'CM, No CM; pb_r1 >= pb_r2'; ...
        'CM, No CM; pb_r1 <= pb_r2'; ...
        'No CM, CM; pb_r1 >= pb_r2'; ...
        'No CM, CM; pb_r1 <= pb_r2'; ...
        'No CM, No CM; pb_r1 >= pb_r2'; ...
        'No CM, No CM; pb_r1 <= pb_r2'; ...
        'No bundle; pb_r1 >= pb_r2'; ...
        'No bundle; pb_r1 <= pb_r2'};
    
    % Convert to string and replace zeros with "-"
    M_str = string(M_flat);
    M_str(M_str == "0") = "-";
    
    % Create table
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');
    
    % Store table
    tables.(paramNames{k}) = T;
end


%% Plotting heatmap
[nCases, nLambda, nTheta] = size(pi_r1);

%% --- (1) Replace zeros with NaN
pi_r1(pi_r1 == 0) = NaN;
pi_r2(pi_r2 == 0) = NaN;


% --- (2) Remove rows that are completely NaN across all lambda/theta
% Identify which case rows have any non-NaN values
validRows = squeeze(any(any(~isnan(pi_r1), 2), 3));
pi_r1_clean = pi_r1(validRows, :, :);

validRows2 = squeeze(any(any(~isnan(pi_r2), 2), 3));
pi_r2_clean = pi_r2(validRows, :, :);

fprintf('Kept %d out of %d cases after removing NaN rows.\n', sum(validRows), nCases);

% --- (3) Compute o = max(row1:row4) - row5 (on the cleaned tensor)
% make sure we have at least 5 valid rows
if size(pi_r1_clean, 1) < 5
    error('Not enough valid cases remaining for comparison.');
end

max_first4 = squeeze(max(pi_r1_clean(1:4, :, :), [], 1));   % 8 x 8
max_first_cm= squeeze(max(pi_r1_clean(1:2, :, :), [], 1));   % 8 x 8
max_first_nocm = squeeze(max(pi_r1_clean(3:4, :, :), [], 1));   % 8 x 8

row5_vals  = squeeze(pi_r1_clean(5, :, :));                 % 8 x 8
o_matrix   = max_first4 - row5_vals;                        % 8 x 8
o_matrix_cm   = max_first_cm - max_first_nocm;                        % 8 x 8


% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix(isnan(o_matrix)) = 0;

max_first4_r2 = squeeze(max(pi_r2_clean(1:4, :, :), [], 1));   % 8 x 8
row5_vals_r2  = squeeze(pi_r2_clean(5, :, :));                 % 8 x 8
o_matrix_r2   = max_first4_r2 - row5_vals_r2;                        % 8 x 8

% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix_r2(isnan(o_matrix_r2)) = 0;



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(bs_val, bl_val, o_matrix);

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('b_l', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display


%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h2 = surf(bs_val, bl_val, o_matrix_r2);

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('b_l', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r2}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';


==> Matlab_files/pm_v19.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 8;
as_val = linspace(95,100,i_max);
lambl_val = linspace(0.2,0.4,i_max);

numCases = 10; 
p1_r1 = zeros(numCases, i_max, i_max);
p2_r1 = zeros(numCases, i_max, i_max);
pb_r1 = zeros(numCases, i_max, i_max);
pb_r2 = zeros(numCases, i_max, i_max);
dl_i1 = zeros(numCases, i_max, i_max);
dl_i2 = zeros(numCases, i_max, i_max);
dl_ib = zeros(numCases, i_max, i_max);
dl_jb = zeros(numCases, i_max, i_max);
dq_ib = zeros(numCases, i_max, i_max);
dq_jb = zeros(numCases, i_max, i_max);
ds = zeros(numCases, i_max, i_max);
pi_r1 = zeros(numCases, i_max, i_max);
pi_r2 = zeros(numCases, i_max, i_max);
cond = zeros(numCases, i_max, i_max);
cond2 = zeros(numCases, i_max, i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    al_s = as_val(i);
    for j = 1:i_max   % thetl
        lambl = lambl_val(j);   
        %% for case 1 subcase 1
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

for c = 1:numCases
    for i = 1:i_max
        for j = 1:i_max
            if cond(c,i,j)< 0 || cond2(c,i,j)< 0
                p1_r1(c,i,j) = 0;
                p2_r1(c,i,j) = 0;
                pb_r1(c,i,j) = 0;
                pb_r2(c,i,j) = 0;
                dl_i1(c,i,j) =0;
                dl_i2(c,i,j) =0;
                dl_ib(c,i,j) =0;
                dl_jb(c,i,j) =0;
                dq_ib(c,i,j) =0;
                dq_jb(c,i,j) =0;
                ds(c,i,j) =0;
                pi_r1(c,i,j) = 0;
                pi_r2(c,i,j) = 0;
            end
        end
    end
end

%% --- Setup ---

paramNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
              'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
              'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

paramMatrices = {p1_r1, p2_r1, pb_r1, pb_r2, ...
                 dl_i1, dl_i2, dl_ib, dl_jb, ...
                 dq_ib, dq_jb, ds, pi_r1, pi_r2};

tables = struct();  % store all tables in a struct

[nCases, nas, nbs] = size(p1_r1);

for k = 1:length(paramNames)
    M_flat = zeros(nCases, nas * nbs);
    
    % Flatten the 3D matrix into 2D (cases x lambda*theta)
    for c = 1:nCases
        M_flat(c, :) = reshape(paramMatrices{k}(c, :, :), 1, []);
    end
    
    % Generate column headers
    colHeaders = strings(1, nas * nbs);
    idx = 1;
    for l = 1:nas
        for t = 1:nbs
            colHeaders(idx) = sprintf('as_%d_bs_%d', l, t);
            idx = idx + 1;
        end
    end
    
    % Row labels
    rowLabels = { ...
        'CM, CM; pb_r1 >= pb_r2'; ...
        'CM, CM; pb_r1 <= pb_r2'; ...
        'CM, No CM; pb_r1 >= pb_r2'; ...
        'CM, No CM; pb_r1 <= pb_r2'; ...
        'No CM, CM; pb_r1 >= pb_r2'; ...
        'No CM, CM; pb_r1 <= pb_r2'; ...
        'No CM, No CM; pb_r1 >= pb_r2'; ...
        'No CM, No CM; pb_r1 <= pb_r2'; ...
        'No bundle; pb_r1 >= pb_r2'; ...
        'No bundle; pb_r1 <= pb_r2'};
    
    % Convert to string and replace zeros with "-"
    M_str = string(M_flat);
    M_str(M_str == "0") = "-";
    
    % Create table
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');
    
    % Store table
    tables.(paramNames{k}) = T;
end


%% Plotting heatmap
[nCases, nLambda, nTheta] = size(pi_r1);

%% --- (1) Replace zeros with NaN
pi_r1(pi_r1 == 0) = NaN;
pi_r2(pi_r2 == 0) = NaN;

p1_r1(p1_r1 == 0) = NaN;
p2_r1(p2_r1 == 0) = NaN;
pb_r1(pb_r1 == 0) = NaN;


% --- (2) Remove rows that are completely NaN across all lambda/theta
% Identify which case rows have any non-NaN values
validRows = squeeze(any(any(~isnan(pi_r1), 2), 3));
pi_r1_clean = pi_r1(validRows, :, :);

validRows2 = squeeze(any(any(~isnan(pi_r2), 2), 3));
pi_r2_clean = pi_r2(validRows, :, :);

validRows2p1r1 = squeeze(any(any(~isnan(p1_r1), 2), 3));
p1_r1_clean = p1_r1(validRows, :, :);

validRows2p2r1 = squeeze(any(any(~isnan(p2_r1), 2), 3));
p2_r1_clean = p2_r1(validRows, :, :);

validRows2pbr1 = squeeze(any(any(~isnan(pb_r1), 2), 3));
pb_r1_clean = pb_r1(validRows, :, :);

delta_prc = p1_r1_clean + p2_r1_clean - pb_r1_clean;

fprintf('Kept %d out of %d cases after removing NaN rows.\n', sum(validRows), nCases);

% --- (3) Compute o = max(row1:row4) - row5 (on the cleaned tensor)
% make sure we have at least 5 valid rows
if size(pi_r1_clean, 1) < 5
    error('Not enough valid cases remaining for comparison.');
end

delta_prc_mat = squeeze(max(delta_prc(1:4, :, :), [], 1));   % 8 x 8

max_first4 = squeeze(max(pi_r1_clean(1:4, :, :), [], 1));   % 8 x 8
max_first_cm= squeeze(max(pi_r1_clean(1:2, :, :), [], 1));   % 8 x 8
max_first_nocm = squeeze(max(pi_r1_clean(3:4, :, :), [], 1));   % 8 x 8

row5_vals  = squeeze(pi_r1_clean(5, :, :));                 % 8 x 8
o_matrix   = max_first4 - row5_vals;                        % 8 x 8
o_matrix_cm   = max_first_cm - max_first_nocm;                        % 8 x 8


% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix(isnan(o_matrix)) = 0;

max_first4_r2 = squeeze(max(pi_r2_clean(1:4, :, :), [], 1));   % 8 x 8
row5_vals_r2  = squeeze(pi_r2_clean(5, :, :));                 % 8 x 8
o_matrix_r2   = max_first4_r2 - row5_vals_r2;                        % 8 x 8

% --- (4) Replace remaining NaNs with 0 (optional for plotting)
o_matrix_r2(isnan(o_matrix_r2)) = 0;



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(lambl_val, as_val, o_matrix);

xlabel('\lambda', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display
%%
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(lambl_val, as_val, delta_prc_mat);

xlabel('\lambda', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta Price', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta Price: PMG v/s no PMG', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h2 = surf(lambl_val, as_val, o_matrix_r2);

xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('b_l', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r2}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';


==> Matlab_files/pm_v2.m <==
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
for i = 1:1:10
    al_t_ib = al_ib + offsets(i);

    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r1(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r1(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %%No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end



==> Matlab_files/pm_v20.m <==
clc; clear; %close all;
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100; al_i2 = 100; al_ib = 100; al_t_ib = 100;
al_jb = 100; al_t_jb = 100; al_s = 100;

al_s_mean = 100;
%al_t_jb_mean = 100;
al_jb_mean = 100;
al_t_jb_mean = 100;


bl = 0.4; bs = 0.4;
c1 = 10; c2 = 10;
alph = 0.5; lambl = 0.3; thetl = 0.5;


i_max = 21;

max_asym_i = 40;   
max_asym_b = 40;

delta_i_vec = linspace(-max_asym_i,max_asym_i,i_max);   % a_i1 - a_i2
delta_b_vec = linspace(-max_asym_b,max_asym_b,i_max);   % a_ib - a_t_ib
[DELTA_I, DELTA_B] = meshgrid(delta_i_vec, delta_b_vec);

numCases = 10; 
numRows = 10;

%delta_b_vec = linspace(100,180,i_max);
%delta_i_vec = linspace(100,180,i_max);


p1_r1 = NaN(numRows,i_max,i_max);
p2_r1 = NaN(numRows,i_max,i_max);
pb_r1 = NaN(numRows,i_max,i_max);
pb_r2 = NaN(numRows,i_max,i_max);

dl_i1 = NaN(numRows,i_max,i_max);
dl_i2 = NaN(numRows,i_max,i_max);
dl_ib = NaN(numRows,i_max,i_max);
dl_jb = NaN(numRows,i_max,i_max);

dq_ib = NaN(numRows,i_max,i_max);
dq_jb = NaN(numRows,i_max,i_max);
ds    = NaN(numRows,i_max,i_max);

pi_r1 = NaN(numRows,i_max,i_max);
pi_r2 = NaN(numRows,i_max,i_max);

cond  = NaN(numRows,i_max,i_max);
cond2 = NaN(numRows,i_max,i_max);

for i = 1:1:i_max
    delta_i = delta_i_vec(i);
    
    % reconstruct levels
    al_s = al_s_mean + delta_i/2;
    %a_s_vec(i) = al_s;
    %al_t_jb = al_t_jb_mean - delta_i/2;
   
    for j = 1:i_max   % thetl 
        delta_b = delta_b_vec(j);

        al_jb   = al_jb_mean   + delta_b/2;
        al_t_jb = al_t_jb_mean - delta_b/2;
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

nCases = 5;

pi_r1_sel = NaN(nCases,i_max,i_max);
pi_r2_sel = NaN(nCases,i_max,i_max);
chosen_subcase = NaN(nCases,i_max,i_max);

for k = 1:nCases
    r1 = 2*k - 1;
    r2 = 2*k;

    for i = 1:i_max
        for j = 1:i_max

            feas1 = cond(r1,i,j)>=0 && cond2(r1,i,j)>=0;
            feas2 = cond(r2,i,j)>=0 && cond2(r2,i,j)>=0;

            if feas1 && ~feas2
                pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                chosen_subcase(k,i,j) = 1;

            elseif feas2 && ~feas1
                pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                chosen_subcase(k,i,j) = 2;

            elseif feas1 && feas2
                if pi_r1(r1,i,j) >= pi_r1(r2,i,j)
                    pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                    chosen_subcase(k,i,j) = 1;
                else
                    pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                    chosen_subcase(k,i,j) = 2;
                end
            else
                chosen_subcase(k,i,j) = 0;
            end
        end
    end
end

bundle_r1 = squeeze(max(pi_r1_sel(1:4,:,:),[],1));
bundle_r1_cm = squeeze(max(pi_r1_sel(1:2,:,:),[],1));
bundle_r1_nocm = squeeze(max(pi_r1_sel(3:4,:,:),[],1));
nobundle_r1 = squeeze(pi_r1_sel(5,:,:));
delta_r1 = bundle_r1 - nobundle_r1;
delta_r1_cm = bundle_r1_cm - nobundle_r1;
delta_r1_cm_no_cm = bundle_r1_cm - bundle_r1_nocm;

bundle_r2 = squeeze(max(pi_r2_sel(1:4,:,:),[],1));
nobundle_r2 = squeeze(pi_r2_sel(5,:,:));
delta_r2 = bundle_r2 - nobundle_r2;
bundle_r1 = NaN(i_max,i_max);
bundle_case = NaN(i_max,i_max);   % which of cases 1–4 wins

for i = 1:i_max
    for j = 1:i_max
        [bundle_r1(i,j), bundle_case(i,j)] = ...
            max(pi_r1_sel(1:4,i,j));
    end
end
bundle_subcase = zeros(i_max,i_max);

for i = 1:i_max
    for j = 1:i_max
        k = bundle_case(i,j);   % winning case
        bundle_subcase(i,j) = chosen_subcase(k,i,j);
    end
end

figure;

% ---- SURFACE 1 ----
h_t1 = surf(delta_i_vec, delta_b_vec, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 2 ----
h_t2 = surf(delta_i_vec, delta_b_vec, bundle_r1_nocm);
set(h_t2, 'FaceColor', [1 0 0], 'EdgeColor', 'k');   % Red

% ---- SURFACE 1 ----
h_t1 = surf(delta_i_vec, delta_b_vec, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 3 ----
h_t3 = surf(delta_i_vec, delta_b_vec, nobundle_r1);
set(h_t3, 'FaceColor', [0 0.7 0], 'EdgeColor', 'k'); % Green

xlabel('al_jb', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('Profits', 'FontSize', 16, 'FontWeight', 'bold');

%title('\Delta\pi_{r1}: Bundling (B=1) vs No Bundling (B=0)', ...
%      'FontSize', 18, 'FontWeight', 'bold');

colormap([]);
colorbar off;

ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

% ---- LEGEND ----
legend([h_t1, h_t2, h_t3], ...
       {'Bundling and PMG', 'Bundling and No PMG', 'No Bundling'}, ...
       'FontSize', 14, 'FontWeight', 'bold', 'Location', 'best');



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(delta_i_vec, delta_b_vec, delta_r1);

xlabel('al_jb', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display

%%
figure;
imagesc(delta_i_vec, delta_b_vec, bundle_subcase)
set(gca,'YDir','normal')

colormap([0.7 0.7 0.7;   % 0 = infeasible
          0.2 0.6 1.0;   % 1 = subcase 1
          1.0 0.4 0.4])  % 2 = subcase 2

colorbar('Ticks',[0 1 2], ...
         'TickLabels',{'Infeasible','Subcase 1','Subcase 2'})

xlabel('al_jb','FontWeight','bold')
ylabel('a_s','FontWeight','bold')
title('Selected Subcase for Profit-Maximizing Bundling Regime')
grid on

figure;
imagesc(delta_i_vec, delta_b_vec, bundle_case)
set(gca,'YDir','normal')
colorbar('Ticks',1:4)
xlabel('al_jb'); 
ylabel('a_s')
title('Selected Bundling Case (1–4)')

case_subcase_code = bundle_case + 0.1*bundle_subcase;

figure;
imagesc(delta_i_vec, delta_b_vec, case_subcase_code)
set(gca,'YDir','normal')
colorbar
xlabel('al_jb'); 
ylabel('a_s')
title('Bundling Regime Code: Case.Subcase')

%%
figure; hold on

h_tst = imagesc(delta_i_vec, delta_b_vec, delta_r1')
set(gca,'YDir','normal')
set(h_tst, 'AlphaData', ~isnan(delta_r1'));

colormap(parula)
colorbar

%xlabel('\theta','FontWeight','bold')
%ylabel('\lambda','FontWeight','bold')
%title('Retailer 1: \Delta\pi_{r_1} for bundling (B=1, max profit out of cases 1-4) wrt no bundling (B=0)')

ax = gca;

ax.FontSize = 14;            % tick labels
ax.LabelFontSizeMultiplier = 1.2;
ax.TitleFontSizeMultiplier = 1.25;


ylabel('al_jb','FontWeight','bold','FontSize',18)
xlabel('a_s','FontWeight','bold','FontSize',18)

title({'Retailer 1 Profit from Bundling ($\Delta\pi_{r_1}$ relative to no bundling)'}, ...
       'Interpreter','latex', ...
       'FontSize',20, ...
       'FontWeight','bold')

dth = diff(delta_i_vec);
dlm = diff(delta_b_vec);

% Assume uniform grids (as in your code)
dth = dth(1);
dlm = dlm(1);
nLines = 5;   % density of texture

for i = 1:i_max
    for j = 1:i_max
        
        if isnan(delta_r1(i,j))
            continue
        end
        k = bundle_case(i,j);
        if k == 0
            continue
        end

        % Cell bounds
        x0 = delta_i_vec(i) - dth/2;
        x1 = delta_i_vec(i) + dth/2;
        y0 = delta_b_vec(j) - dlm/2;
        y1 = delta_b_vec(j) + dlm/2;

        switch k

            case 1  % vertical lines
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x],[y0 y1],'k','LineWidth',0.5)
                end

            case 2  % horizontal lines
                ys = linspace(y0,y1,nLines);
                for y = ys
                    plot([x0 x1],[y y],'k','LineWidth',0.5)
                end

            case 3  % diagonal /
                cs = linspace(y0-x1,y1-x0,nLines);
                for c = cs
                    % slope +1
                    %c = y0 - x;
                    plot_diagonal_clipped(1, c, x0, x1, y0, y1, 0.5)
                end

            case 4  % diagonal \
                cs = linspace(y0+x0,y1+x1,nLines);
                for c = cs
                    % slope −1
                    %c = y1 + x;
                    plot_diagonal_clipped(-1, c, x0, x1, y0, y1, 0.5)
                end
        end
    end
end

% Dummy objects for legend
h_case1 = plot(nan,nan,'k','LineWidth',1);
h_case2 = plot(nan,nan,'k','LineWidth',1);
h_case3 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal /
h_case4 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal \

% Attach texture meaning via DisplayName
set(h_case1,'DisplayName','Case 1: Vertical texture')
set(h_case2,'DisplayName','Case 2: Horizontal texture')
legend([h_case1 h_case2], ...
       {'$(\mathrm{CM},\mathrm{CM})$', ...
        '$(\mathrm{CM},\overline{\mathrm{CM}})$'}, ...
       'Interpreter','latex', ...
       'Location','northoutside', ...
       'Orientation','horizontal')

xlabel({'Non-loyal Price aware base demand:', ...
        '$a_s$'}, ...
       'FontWeight','bold', 'Interpreter','latex')

ylabel({'Asymmetry in retailer 1 base demand:', ...
        '$\Delta_b = a_l^{jb} - a_q^{jb}$'}, ...
       'FontWeight','bold', 'Interpreter','latex')


axis tight
xlim([delta_i_vec(1) delta_i_vec(end)])
ylim([delta_b_vec(1) delta_b_vec(end)])

set(gca,'Layer','top')   % keeps grid/texture visible

xt = ax.XTick;
ax.XTickLabel = arrayfun(@(x) sprintf('%.0f', al_s_mean + x), ...
                         xt, 'UniformOutput', false);

function plot_diagonal_clipped(m, c, x0, x1, y0, y1, lw)
% Plot y = m x + c clipped to rectangle [x0,x1] × [y0,y1]

    pts = [];

    % Intersections with vertical edges
    y = m*x0 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x0 y];
    end
    y = m*x1 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x1 y];
    end

    % Intersections with horizontal edges
    x = (y0 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y0];
    end
    x = (y1 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y1];
    end

    if size(pts,1) >= 2
        plot(pts(1:2,1), pts(1:2,2), 'k', 'LineWidth', lw)
    end
end


==> Matlab_files/pm_v21.m <==
clc; clear; close all;
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100; al_i2 = 100; al_ib = 100; al_t_ib = 100;
al_jb = 100; al_t_jb = 100; al_s = 100;

bl = 0.4; bs = 0.4;
c1 = 10; c2 = 10;
alph = 0.5; lambl = 0.3; thetl = 0.5;

i_max = 10;
as_val = linspace(90,110,i_max);
lambl_val = linspace(0.1,0.9,i_max);
numCases = 10; 
numRows = 10;

p1_r1 = zeros(numRows,i_max,i_max);
p2_r1 = zeros(numRows,i_max,i_max);
pb_r1 = zeros(numRows,i_max,i_max);
pb_r2 = zeros(numRows,i_max,i_max);

dl_i1 = zeros(numRows,i_max,i_max);
dl_i2 = zeros(numRows,i_max,i_max);
dl_ib = zeros(numRows,i_max,i_max);
dl_jb = zeros(numRows,i_max,i_max);
dq_ib = zeros(numRows,i_max,i_max);
dq_jb = zeros(numRows,i_max,i_max);
ds     = zeros(numRows,i_max,i_max);

pi_r1 = zeros(numRows,i_max,i_max);
pi_r2 = zeros(numRows,i_max,i_max);

cond  = zeros(numRows,i_max,i_max);
cond2 = zeros(numRows,i_max,i_max);



for i = 1:i_max
    al_s = as_val(i);
    for j = 1:i_max   % thetl
        lambl = lambl_val(j);   
        %% for case 1 subcase 1
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

nCases = 5;

pi_r1_sel = NaN(nCases,i_max,i_max);
pi_r2_sel = NaN(nCases,i_max,i_max);
chosen_subcase = NaN(nCases,i_max,i_max);

for k = 1:nCases
    r1 = 2*k - 1;
    r2 = 2*k;

    for i = 1:i_max
        for j = 1:i_max

            feas1 = cond(r1,i,j)>=0 && cond2(r1,i,j)>=0;
            feas2 = cond(r2,i,j)>=0 && cond2(r2,i,j)>=0;

            if feas1 && ~feas2
                pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                chosen_subcase(k,i,j) = 1;

            elseif feas2 && ~feas1
                pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                chosen_subcase(k,i,j) = 2;

            elseif feas1 && feas2
                if pi_r1(r1,i,j) >= pi_r1(r2,i,j)
                    pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                    chosen_subcase(k,i,j) = 1;
                else
                    pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                    chosen_subcase(k,i,j) = 2;
                end
            else
                chosen_subcase(k,i,j) = 0;
            end
        end
    end
end

bundle_r1 = squeeze(max(pi_r1_sel(1:4,:,:),[],1));
bundle_r1_cm = squeeze(max(pi_r1_sel(1:2,:,:),[],1));
bundle_r1_nocm = squeeze(max(pi_r1_sel(3:4,:,:),[],1));
nobundle_r1 = squeeze(pi_r1_sel(5,:,:));
delta_r1 = bundle_r1 - nobundle_r1;
delta_r1_cm = bundle_r1_cm - nobundle_r1;
delta_r1_cm_no_cm = bundle_r1_cm - bundle_r1_nocm;

bundle_r2 = squeeze(max(pi_r2_sel(1:4,:,:),[],1));
nobundle_r2 = squeeze(pi_r2_sel(5,:,:));
delta_r2 = bundle_r2 - nobundle_r2;

%delta_r1(isnan(delta_r1)) = 0;
%delta_r2(isnan(delta_r2)) = 0;

bundle_r1 = NaN(i_max,i_max);
bundle_case = NaN(i_max,i_max);   % which of cases 1–4 wins

for i = 1:i_max
    for j = 1:i_max
        [bundle_r1(i,j), bundle_case(i,j)] = ...
            max(pi_r1_sel(1:4,i,j));
    end
end
bundle_subcase = zeros(i_max,i_max);

for i = 1:i_max
    for j = 1:i_max
        k = bundle_case(i,j);   % winning case
        bundle_subcase(i,j) = chosen_subcase(k,i,j);
    end
end

figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h_t1 = surf(lambl_val, as_val, bundle_r1_cm);
hold on;
h_t2 = surf(lambl_val, as_val, bundle_r1_nocm);
h_t3 = surf(lambl_val, as_val, nobundle_r1);

xlabel('\lambda', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display


figure;

% ---- SURFACE 1 ----
h_t1 = surf(lambl_val, as_val, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 2 ----
h_t2 = surf(lambl_val, as_val, bundle_r1_nocm);
set(h_t2, 'FaceColor', [1 0 0], 'EdgeColor', 'k');   % Red

% ---- SURFACE 3 ----
h_t3 = surf(lambl_val, as_val, nobundle_r1);
set(h_t3, 'FaceColor', [0 0.7 0], 'EdgeColor', 'k'); % Green

xlabel('\lambda', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold');

title('\Delta\pi_{r1}: Bundling (B=1) vs No Bundling (B=0)', ...
      'FontSize', 18, 'FontWeight', 'bold');

colormap([]);
colorbar off;

ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

% ---- LEGEND ----
legend([h_t1, h_t2, h_t3], ...
       {'Bundling and PMG', 'Bundling and No PMG', 'No Bundling'}, ...
       'FontSize', 14, 'FontWeight', 'bold', 'Location', 'best');





%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(lambl_val, as_val, delta_r1);

xlabel('\lambda', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display
%%
% figure;
% %h = heatmap(thet_val, lmbl_val, o_matrix);
% h = surf(lambl_val, as_val, delta_prc_mat);
% 
% xlabel('\lambda', 'FontSize', 16, 'FontWeight', 'bold');
% ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
% zlabel('\Delta Price', 'FontSize', 16, 'FontWeight', 'bold'); % optional
% title('\Delta Price: PMG v/s no PMG', 'FontSize', 18, 'FontWeight', 'bold');
% 
% colormap(parula);
% colorbar;
% 
% % Increase font size of axis ticks and make them bold
% ax = gca;
% ax.FontSize = 14;
% ax.FontWeight = 'bold';
% 
% 

%% --- (5) Plot heatmap
% figure;
% %h = heatmap(thet_val, lmbl_val, o_matrix);
% h2 = surf(lambl_val, as_val, o_matrix_r2);
% 
% xlabel('b_s', 'FontSize', 16, 'FontWeight', 'bold');
% ylabel('b_l', 'FontSize', 16, 'FontWeight', 'bold');
% zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
% title('\Delta\pi_{r2}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');
% 
% colormap(parula);
% colorbar;
% 
% % Increase font size of axis ticks and make them bold
% ax = gca;
% ax.FontSize = 14;
% ax.FontWeight = 'bold';


%%
%%
figure;
imagesc(lambl_val, as_val, bundle_subcase)
set(gca,'YDir','normal')

colormap([0.7 0.7 0.7;   % 0 = infeasible
          0.2 0.6 1.0;   % 1 = subcase 1
          1.0 0.4 0.4])  % 2 = subcase 2

colorbar('Ticks',[0 1 2], ...
         'TickLabels',{'Infeasible','Subcase 1','Subcase 2'})

xlabel('\lambda','FontWeight','bold')
ylabel('a_s','FontWeight','bold')
title('Selected Subcase for Profit-Maximizing Bundling Regime')
grid on

figure;
imagesc(lambl_val, as_val, bundle_case)
set(gca,'YDir','normal')
colorbar('Ticks',1:4)
xlabel('\lambda'); 
ylabel('a_s')
title('Selected Bundling Case (1–4)')

case_subcase_code = bundle_case + 0.1*bundle_subcase;

figure;
imagesc(lambl_val, as_val, case_subcase_code)
set(gca,'YDir','normal')
colorbar
xlabel('\lambda'); 
ylabel('a_s')
title('Bundling Regime Code: Case.Subcase')

%%
figure; hold on

h_tst = imagesc(lambl_val, as_val, delta_r1')
set(gca,'YDir','normal')
set(h_tst, 'AlphaData', ~isnan(delta_r1'));

colormap(parula)
colorbar

%xlabel('\theta','FontWeight','bold')
%ylabel('\lambda','FontWeight','bold')
%title('Retailer 1: \Delta\pi_{r_1} for bundling (B=1, max profit out of cases 1-4) wrt no bundling (B=0)')

ax = gca;

ax.FontSize = 14;            % tick labels
ax.LabelFontSizeMultiplier = 1.2;
ax.TitleFontSizeMultiplier = 1.25;

ylabel('\lambda','FontWeight','bold','FontSize',18)
xlabel('a_s','FontWeight','bold','FontSize',18)

title({'Retailer 1 Profit from Bundling ($\Delta\pi_{r_1}$ relative to no bundling)'}, ...
       'Interpreter','latex', ...
       'FontSize',20, ...
       'FontWeight','bold')

dth = diff(lambl_val);
dlm = diff(as_val);

% Assume uniform grids (as in your code)
dth = dth(1);
dlm = dlm(1);
nLines = 5;   % density of texture

for i = 1:i_max
    for j = 1:i_max
        
        if isnan(delta_r1(i,j))
            continue
        end
        k = bundle_case(i,j);
        if k == 0
            continue
        end

        % Cell bounds
        x0 = lambl_val(i) - dth/2;
        x1 = lambl_val(i) + dth/2;
        y0 = as_val(j) - dlm/2;
        y1 = as_val(j) + dlm/2;

        switch k

            case 1  % vertical lines
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x],[y0 y1],'k','LineWidth',0.5)
                end

            case 2  % horizontal lines
                ys = linspace(y0,y1,nLines);
                for y = ys
                    plot([x0 x1],[y y],'k','LineWidth',0.5)
                end

            case 3  % diagonal /
                cs = linspace(y0-x1,y1-x0,nLines);
                for c = cs
                    % slope +1
                    %c = y0 - x;
                    plot_diagonal_clipped(1, c, x0, x1, y0, y1, 0.5)
                end

            case 4  % diagonal \
                cs = linspace(y0+x0,y1+x1,nLines);
                for c = cs
                    % slope −1
                    %c = y1 + x;
                    plot_diagonal_clipped(-1, c, x0, x1, y0, y1, 0.5)
                end
        end
    end
end

% Dummy objects for legend
h_case1 = plot(nan,nan,'k','LineWidth',1);
h_case2 = plot(nan,nan,'k','LineWidth',1);
h_case3 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal /
h_case4 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal \

% Attach texture meaning via DisplayName
set(h_case1,'DisplayName','Case 1: Vertical texture')
set(h_case2,'DisplayName','Case 2: Horizontal texture')
legend([h_case1 h_case2 h_case3], ...
       {'$(\mathrm{CM},\mathrm{CM})$', ...
        '$(\mathrm{CM},\overline{\mathrm{CM}})$'}, ...
       'Interpreter','latex', ...
       'Location','northoutside', ...
       'Orientation','horizontal')

ylabel('\lambda','FontWeight','bold')
xlabel('a_s','FontWeight','bold')

axis tight
xlim([lambl_val(1) lambl_val(end)])
ylim([as_val(1) as_val(end)])

set(gca,'Layer','top')   % keeps grid/texture visible




function plot_diagonal_clipped(m, c, x0, x1, y0, y1, lw)
% Plot y = m x + c clipped to rectangle [x0,x1] × [y0,y1]

    pts = [];

    % Intersections with vertical edges
    y = m*x0 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x0 y];
    end
    y = m*x1 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x1 y];
    end

    % Intersections with horizontal edges
    x = (y0 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y0];
    end
    x = (y1 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y1];
    end

    if size(pts,1) >= 2
        plot(pts(1:2,1), pts(1:2,2), 'k', 'LineWidth', lw)
    end
end


==> Matlab_files/pm_v22.m <==
clc; clear; %close all;
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100; al_i2 = 100; al_ib = 100; al_t_ib = 100;
al_jb = 100; al_t_jb = 100; al_s = 100;

al_s_mean = 100;
%al_t_jb_mean = 100;
al_ib_mean = 100;
al_t_ib_mean = 100;


bl = 0.4; bs = 0.4;
c1 = 10; c2 = 10;
alph = 0.5; lambl = 0.3; thetl = 0.5;


i_max = 21;

max_asym_i = 40;   
max_asym_b = 40;

delta_i_vec = linspace(-max_asym_i,max_asym_i,i_max);   % a_i1 - a_i2
delta_b_vec = linspace(-max_asym_b,max_asym_b,i_max);   % a_ib - a_t_ib
[DELTA_I, DELTA_B] = meshgrid(delta_i_vec, delta_b_vec);

numCases = 10; 
numRows = 10;

%delta_b_vec = linspace(100,180,i_max);
%delta_i_vec = linspace(100,180,i_max);


p1_r1 = NaN(numRows,i_max,i_max);
p2_r1 = NaN(numRows,i_max,i_max);
pb_r1 = NaN(numRows,i_max,i_max);
pb_r2 = NaN(numRows,i_max,i_max);

dl_i1 = NaN(numRows,i_max,i_max);
dl_i2 = NaN(numRows,i_max,i_max);
dl_ib = NaN(numRows,i_max,i_max);
dl_jb = NaN(numRows,i_max,i_max);

dq_ib = NaN(numRows,i_max,i_max);
dq_jb = NaN(numRows,i_max,i_max);
ds    = NaN(numRows,i_max,i_max);

pi_r1 = NaN(numRows,i_max,i_max);
pi_r2 = NaN(numRows,i_max,i_max);

cond  = NaN(numRows,i_max,i_max);
cond2 = NaN(numRows,i_max,i_max);

for i = 1:1:i_max
    delta_i = delta_i_vec(i);
    
    % reconstruct levels
    al_s = al_s_mean + delta_i/2;
    %a_s_vec(i) = al_s;
    %al_t_jb = al_t_jb_mean - delta_i/2;
   
    for j = 1:i_max   % thetl 
        delta_b = delta_b_vec(j);

        al_ib   = al_ib_mean   + delta_b/2;
        al_t_ib = al_t_ib_mean - delta_b/2;
        % Prices 
        t1(1,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(1,i,j) = 0.25*(al_ib/lambl);
        
        t3(1,i,j) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
        t4(1,i,j) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
        t5(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
        t6(1,i,j) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
        
        pb_r1(1,i,j) = 0.5*(t3(1,i,j)+t4(1,i,j)+t5(1,i,j)*t6(1,i,j)) ;
        pb_r2(1,i,j) = 0.5*(t5(1,i,j)+c1+c2);
        t7(1,i,j) = 0.25*(1/lambl)*(2*pb_r1(1,i,j)-c1-c2)*(bl+lambl);
        
        p1_r1(1,i,j) = t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c1;
        p2_r1(1,i,j) = -t1(1,i,j) - t2(1,i,j) + t7(1,i,j) + 0.5*c2;
        
        %tc1(1,i,j) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
        %tc2(1,i,j) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
        %tc3(1,i,j) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
        cond(1,i,j) = pb_r1(1,i,j)-pb_r2(1,i,j);    % this must be positive
        cond2(1,i,j) = 0;
        
        % demand 
        dl_i1(1,i,j) = al_i1 -bl*p1_r1(1,i,j) - bl*thetl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_i2(1,i,j) = al_i2 -bl*thetl*p1_r1(1,i,j) - bl*p2_r1(1,i,j) + lambl*(pb_r1(1,i,j)-p1_r1(1,i,j)-p2_r1(1,i,j));
        dl_ib(1,i,j) = al_ib -bl*pb_r1(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r1(1,i,j));
        dl_jb(1,i,j) = al_jb -bl*pb_r2(1,i,j);
    
        % Note: here the price is decided case by case
        dq_ib(1,i,j) = al_t_ib - bl*pb_r2(1,i,j) + lambl*(p1_r1(1,i,j)+p2_r1(1,i,j)-pb_r2(1,i,j));   
        dq_jb(1,i,j) = al_t_jb - bl*pb_r2(1,i,j);
        ds(1,i,j) = al_s - bs*pb_r2(1,i,j);
        
        % profits
        pi_r1(1,i,j) = (p1_r1(1,i,j)-c1)*dl_i1(1,i,j) + (p2_r1(1,i,j)-c2)*dl_i2(1,i,j) + (pb_r1(1,i,j)-c1-c2)*dl_ib(1,i,j) ...
        + (pb_r2(1,i,j)-c1-c2)*dq_ib(1,i,j) + alph*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        pi_r2(1,i,j) = (pb_r2(1,i,j)-c1-c2)*dl_jb(1,i,j) + (pb_r2(1,i,j)-c1-c2)*dq_jb(1,i,j) + (1-alph)*(pb_r2(1,i,j)-c1-c2)*ds(1,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(2,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(2,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
        
        t3(2,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(2,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(2,i,j) = al_jb/bl ;
        t6(2,i,j) = 0; 
        % 
        pb_r1(2,i,j) = 0.5*(t3(2,i,j)+t4(2,i,j)) ;
        pb_r2(2,i,j) = 0.5*(t5(2,i,j)+c1+c2);
        t7(2,i,j) = (1/6)*(1/lambl)*(2*pb_r1(2,i,j)-c1-c2)*(2*bl+2*lambl+alph*bs);
        % 
        p1_r1(2,i,j) = t1(2,i,j) - t2(2,i,j) + t7(2,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(2,i,j) = -t1(2,i,j) - t2(2,i,j) + t7(2,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(2,i,j) = pb_r2(2,i,j)-pb_r1(2,i,j);   % this must be positive
        cond2(2,i,j) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(2,i,j) = al_i1 -bl*p1_r1(2,i,j) - bl*thetl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_i2(2,i,j) = al_i2 -bl*thetl*p1_r1(2,i,j) - bl*p2_r1(2,i,j) + lambl*(pb_r1(2,i,j)-p1_r1(2,i,j)-p2_r1(2,i,j));
        dl_ib(2,i,j) = al_ib -bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dl_jb(2,i,j) = al_jb -bl*pb_r2(2,i,j);
        dq_ib(2,i,j) = al_t_ib - bl*pb_r1(2,i,j) + lambl*(p1_r1(2,i,j)+p2_r1(2,i,j)-pb_r1(2,i,j));
        dq_jb(2,i,j) = al_t_jb - bl*pb_r1(2,i,j);
        ds(2,i,j) = al_s - bs*pb_r1(2,i,j);
        % 
        % % profits
        pi_r1(2,i,j) = (p1_r1(2,i,j)-c1)*dl_i1(2,i,j) + (p2_r1(2,i,j)-c2)*dl_i2(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dl_ib(2,i,j) ...
        + (pb_r1(2,i,j)-c1-c2)*dq_ib(2,i,j) + alph*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);
        pi_r2(2,i,j) = (pb_r2(2,i,j)-c1-c2)*dl_jb(2,i,j) + (pb_r1(2,i,j)-c1-c2)*dq_jb(2,i,j) + (1-alph)*(pb_r1(2,i,j)-c1-c2)*ds(2,i,j);% 
        % 
        
        %% for case 2 subcase 1
        % Prices 
        t1(3,i,j) = t1(1,i,j) ;
        t2(3,i,j) = t2(1,i,j);
        
        t3(3,i,j) = t3(1,i,j) ;
        t4(3,i,j) = t4(1,i,j) ; 
        t5(3,i,j) = t5(1,i,j) ;
        t6(3,i,j) = t6(1,i,j); 
        % 
        pb_r1(3,i,j) =  pb_r1(1,i,j) ;
        pb_r2(3,i,j) = pb_r2(1,i,j);
        t7(3,i,j) = t7(1,i,j);
        % 
        p1_r1(3,i,j) = p1_r1(1,i,j);
        p2_r1(3,i,j) = p2_r1(1,i,j);
        % 
        cond(3,i,j) = cond(1,i,j);   % this must be positive
        cond2(3,i,j) = cond2(1,i,j) ;
        % 
        % % demand 
        dl_i1(3,i,j) = dl_i1(1,i,j);
        dl_i2(3,i,j) = dl_i2(1,i,j);
        dl_ib(3,i,j) = dl_ib(1,i,j);
        dl_jb(3,i,j) = dl_jb(1,i,j);
        dq_ib(3,i,j) = dq_ib(1,i,j);
        dq_jb(3,i,j) = dq_jb(1,i,j);
        ds(3,i,j) = ds(1,i,j);
        % 
        % % profits
        pi_r1(3,i,j) = pi_r1(1,i,j);
        pi_r2(3,i,j) = pi_r2(1,i,j);% 
        % 
        
        
        %% for case 2 subcase 2
        % Prices 
        t1(4,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(4,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
        
        t3(4,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(4,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(4,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(4,i,j) = 0; 
        % 
        pb_r1(4,i,j) = 0.5*(t3(4,i,j)+t4(4,i,j)) ;
        pb_r2(4,i,j) = 0.5*(t5(4,i,j)+c1+c2);
        t7(4,i,j) = (1/6)*(1/lambl)*(2*pb_r1(4,i,j)-c1-c2)*(2*bl+2*lambl+bs);
        % 
        p1_r1(4,i,j) = t1(4,i,j) - t2(4,i,j) + t7(4,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(4,i,j) = -t1(4,i,j) - t2(4,i,j) + t7(4,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(4,i,j) = pb_r2(4,i,j)-pb_r1(4,i,j);   % this must be positive
        cond2(4,i,j) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(4,i,j) = al_i1 -bl*p1_r1(4,i,j) - bl*thetl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_i2(4,i,j) = al_i2 -bl*thetl*p1_r1(4,i,j) - bl*p2_r1(4,i,j) + lambl*(pb_r1(4,i,j)-p1_r1(4,i,j)-p2_r1(4,i,j));
        dl_ib(4,i,j) = al_ib -bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dl_jb(4,i,j) = al_jb -bl*pb_r2(4,i,j);
        dq_ib(4,i,j) = al_t_ib - bl*pb_r1(4,i,j) + lambl*(p1_r1(4,i,j)+p2_r1(4,i,j)-pb_r1(4,i,j));
        dq_jb(4,i,j) = al_t_jb - bl*pb_r2(4,i,j);
        ds(4,i,j) = al_s - bs*pb_r1(4,i,j);
        % 
        % % profits
        pi_r1(4,i,j) = (p1_r1(4,i,j)-c1)*dl_i1(4,i,j) + (p2_r1(4,i,j)-c2)*dl_i2(4,i,j) + (pb_r1(4,i,j)-c1-c2)*dl_ib(4,i,j) ...
        + (pb_r1(4,i,j)-c1-c2)*dq_ib(4,i,j) + (pb_r1(4,i,j)-c1-c2)*ds(4,i,j);
        pi_r2(4,i,j) = (pb_r2(4,i,j)-c1-c2)*dl_jb(4,i,j) + (pb_r2(4,i,j)-c1-c2)*dq_jb(4,i,j);% 
        % 
        
        %% for case 3 subcase 1
        % Prices 
        t1(5,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(5,i,j) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
        
        t3(5,i,j) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
        t4(5,i,j) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
        t5(5,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(5,i,j) = 0; 
        % 
        pb_r1(5,i,j) = 0.5*(t3(5,i,j)+t4(5,i,j)) ;
        pb_r2(5,i,j) = 0.5*(t5(5,i,j)+c1+c2);
        t7(5,i,j) = (1/6)*(1/lambl)*(2*pb_r1(5,i,j)-c1-c2)*(2*bl+2*lambl);
        % 
        p1_r1(5,i,j) = t1(5,i,j) - t2(5,i,j) + t7(5,i,j) + (5/12)*c1 - (1/12)*c2;
        p2_r1(5,i,j) = -t1(5,i,j) - t2(5,i,j) + t7(5,i,j) - (1/12)*c1 + (5/12)*c2;
        % 
        cond(5,i,j) = pb_r1(5,i,j) - pb_r2(5,i,j);   % this must be positive
        cond2(5,i,j) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
        % 
        % % demand 
        dl_i1(5,i,j) = al_i1 -bl*p1_r1(5,i,j) - bl*thetl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_i2(5,i,j) = al_i2 -bl*thetl*p1_r1(5,i,j) - bl*p2_r1(5,i,j) + lambl*(pb_r1(5,i,j)-p1_r1(5,i,j)-p2_r1(5,i,j));
        dl_ib(5,i,j) = al_ib -bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dl_jb(5,i,j) = al_jb -bl*pb_r2(5,i,j);
        dq_ib(5,i,j) = al_t_ib - bl*pb_r1(5,i,j) + lambl*(p1_r1(5,i,j)+p2_r1(5,i,j)-pb_r1(5,i,j));
        dq_jb(5,i,j) = al_t_jb - bl*pb_r2(5,i,j);
        ds(5,i,j) = al_s - bs*pb_r2(5,i,j);
        % 
        % % profits
        pi_r1(5,i,j) = (p1_r1(5,i,j)-c1)*dl_i1(5,i,j) + (p2_r1(5,i,j)-c2)*dl_i2(5,i,j) + (pb_r1(5,i,j)-c1-c2)*dl_ib(5,i,j) ...
        + (pb_r1(5,i,j)-c1-c2)*dq_ib(5,i,j);
        pi_r2(5,i,j) = (pb_r2(5,i,j)-c1-c2)*dl_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*dq_jb(5,i,j) + (pb_r2(5,i,j)-c1-c2)*ds(5,i,j);% 
        % 
        
        %% for case 3 subcase 2
        % Prices 
        t1(6,i,j) = t1(2,i,j) ;
        t2(6,i,j) = t2(2,i,j);
        
        t3(6,i,j) = t3(2,i,j) ;
        t4(6,i,j) = t4(2,i,j) ; 
        t5(6,i,j) = t5(2,i,j) ;
        t6(6,i,j) = t6(2,i,j); 
        % 
        pb_r1(6,i,j) =  pb_r1(2,i,j) ;
        pb_r2(6,i,j) = pb_r2(2,i,j);
        t7(6,i,j) = t7(2,i,j);
        % 
        p1_r1(6,i,j) = p1_r1(2,i,j);
        p2_r1(6,i,j) = p2_r1(2,i,j);
        % 
        cond(6,i,j) = cond(2,i,j);   % this must be positive
        cond2(6,i,j) = cond2(2,i,j) ;
        % 
        % % demand 
        dl_i1(6,i,j) = dl_i1(2,i,j);
        dl_i2(6,i,j) = dl_i2(2,i,j);
        dl_ib(6,i,j) = dl_ib(2,i,j);
        dl_jb(6,i,j) = dl_jb(2,i,j);
        dq_ib(6,i,j) = dq_ib(2,i,j);
        dq_jb(6,i,j) = dq_jb(2,i,j);
        ds(6,i,j) = ds(2,i,j);
        % 
        % % profits
        pi_r1(6,i,j) = pi_r1(2,i,j);
        pi_r2(6,i,j) = pi_r2(2,i,j);% 
        % 
        
        
        
        %% for case 4 subcase 1
        % Prices 
        t1(7,i,j) = t1(5,i,j) ;
        t2(7,i,j) = t2(5,i,j);
        
        t3(7,i,j) = t3(5,i,j) ;
        t4(7,i,j) = t4(5,i,j) ; 
        t5(7,i,j) = t5(5,i,j) ;
        t6(7,i,j) = t6(5,i,j); 
        % 
        pb_r1(7,i,j) =  pb_r1(5,i,j) ;
        pb_r2(7,i,j) = pb_r2(5,i,j);
        t7(7,i,j) = t7(5,i,j);
        % 
        p1_r1(7,i,j) = p1_r1(5,i,j);
        p2_r1(7,i,j) = p2_r1(5,i,j);
        % 
        cond(7,i,j) = cond(5,i,j);   % this must be positive
        cond2(7,i,j) = cond2(5,i,j) ;
        % 
        % % demand 
        dl_i1(7,i,j) = dl_i1(5,i,j);
        dl_i2(7,i,j) = dl_i2(5,i,j);
        dl_ib(7,i,j) = dl_ib(5,i,j);
        dl_jb(7,i,j) = dl_jb(5,i,j);
        dq_ib(7,i,j) = dq_ib(5,i,j);
        dq_jb(7,i,j) = dq_jb(5,i,j);
        ds(7,i,j) = ds(5,i,j);
        % 
        % % profits
        pi_r1(7,i,j) = pi_r1(5,i,j);
        pi_r2(7,i,j) = pi_r2(5,i,j);% 
        % 
        
        
        %% for case 4 subcase 2
        % Prices 
        t1(8,i,j) = t1(4,i,j) ;
        t2(8,i,j) = t2(4,i,j);
        
        t3(8,i,j) = t3(4,i,j) ;
        t4(8,i,j) = t4(4,i,j) ; 
        t5(8,i,j) = t5(4,i,j) ;
        t6(8,i,j) = t6(4,i,j); 
        % 
        pb_r1(8,i,j) =  pb_r1(4,i,j) ;
        pb_r2(8,i,j) = pb_r2(4,i,j);
        t7(8,i,j) = t7(4,i,j);
        % 
        p1_r1(8,i,j) = p1_r1(4,i,j);
        p2_r1(8,i,j) = p2_r1(4,i,j);
        % 
        cond(8,i,j) = cond(4,i,j);   % this must be positive
        cond2(8,i,j) = cond2(4,i,j) ;
        % 
        % % demand 
        dl_i1(8,i,j) = dl_i1(4,i,j);
        dl_i2(8,i,j) = dl_i2(4,i,j);
        dl_ib(8,i,j) = dl_ib(4,i,j);
        dl_jb(8,i,j) = dl_jb(4,i,j);
        dq_ib(8,i,j) = dq_ib(4,i,j);
        dq_jb(8,i,j) = dq_jb(4,i,j);
        ds(8,i,j) = ds(4,i,j);
        % 
        % % profits
        pi_r1(8,i,j) = pi_r1(4,i,j);
        pi_r2(8,i,j) = pi_r2(4,i,j);% 
        % 
        
        
        %% No bundle
        %% for case 1 subcase 1
        % Prices 
        t1(9,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(9,i,j) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
        
        t3(9,i,j) = 0;
        t4(9,i,j) = 0 ; 
        t5(9,i,j) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
        t6(9,i,j) = 0; 
        
        
        pb_r2(9,i,j) = 0.5*(t5(9,i,j)+c1+c2);
        t7(9,i,j) = 0;
        
        p1_r1(9,i,j) = t1(9,i,j) + t2(9,i,j) + 0.5*c1;
        p2_r1(9,i,j) = -t1(9,i,j) + t2(9,i,j) + 0.5*c2;
        pb_r1(9,i,j) = p1_r1(9,i,j) + p2_r1(9,i,j);
        
        cond(9,i,j) = pb_r1(9,i,j)-pb_r2(9,i,j);    % this must be positive
        cond2(9,i,j) = 0;
        
        % demand 
        dl_i1(9,i,j) = al_i1 -bl*p1_r1(9,i,j) - bl*thetl*p2_r1(9,i,j);
        dl_i2(9,i,j) = al_i2 -bl*thetl*p1_r1(9,i,j) - bl*p2_r1(9,i,j);
        dl_ib(9,i,j) = al_ib -bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dl_jb(9,i,j) = al_jb -bl*pb_r2(9,i,j);
        dq_ib(9,i,j) = al_t_ib - bl*(p1_r1(9,i,j)+p2_r1(9,i,j));
        dq_jb(9,i,j) = al_t_jb - bl*pb_r2(9,i,j);
        ds(9,i,j) = al_s - bs*pb_r2(9,i,j);
        
        % profits
        pi_r1(9,i,j) = (p1_r1(9,i,j)-c1)*dl_i1(9,i,j) + (p2_r1(9,i,j)-c2)*dl_i2(9,i,j) + (pb_r1(9,i,j)-c1-c2)*dl_ib(9,i,j) ...
        + (pb_r1(9,i,j)-c1-c2)*dq_ib(9,i,j) ;
        pi_r2(9,i,j) = (pb_r2(9,i,j)-c1-c2)*dl_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*dq_jb(9,i,j) + (pb_r2(9,i,j)-c1-c2)*ds(9,i,j);
        
        
        %% for case 1 subcase 2
        % Prices 
        t1(10,i,j) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
        t2(10,i,j) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
        
        t3(10,i,j) = 0;
        t4(10,i,j) = 0 ; 
        t5(10,i,j) = (al_jb+al_t_jb)/(2*bl) ;
        t6(10,i,j) = 0; 
        
        
        pb_r2(10,i,j) = 0.5*(t5(10,i,j)+c1+c2);
        t7(10,i,j) = 0;
        
        p1_r1(10,i,j) = t1(10,i,j) + t2(10,i,j) + 0.5*c1;
        p2_r1(10,i,j) = -t1(10,i,j) + t2(10,i,j) + 0.5*c2;
        pb_r1(10,i,j) = p1_r1(10,i,j) + p2_r1(10,i,j);
        
        cond(10,i,j) = pb_r2(10,i,j)-pb_r1(10,i,j);    % this must be positive
        cond2(10,i,j) = 0;
        
        % demand 
        dl_i1(10,i,j) = al_i1 -bl*p1_r1(10,i,j) - bl*thetl*p2_r1(10,i,j);
        dl_i2(10,i,j) = al_i2 -bl*thetl*p1_r1(10,i,j) - bl*p2_r1(10,i,j);
        dl_ib(10,i,j) = al_ib -bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dl_jb(10,i,j) = al_jb -bl*pb_r2(10,i,j);
        dq_ib(10,i,j) = al_t_ib - bl*(p1_r1(10,i,j)+p2_r1(10,i,j));
        dq_jb(10,i,j) = al_t_jb - bl*pb_r2(10,i,j);
        ds(10,i,j) = al_s - bs*pb_r1(10,i,j);
        
        % profits
        pi_r1(10,i,j) = (p1_r1(10,i,j)-c1)*dl_i1(10,i,j) + (p2_r1(10,i,j)-c2)*dl_i2(10,i,j) + (pb_r1(10,i,j)-c1-c2)*dl_ib(10,i,j) ...
        + (pb_r1(10,i,j)-c1-c2)*dq_ib(10,i,j) + (pb_r1(10,i,j)-c1-c2)*ds(10,i,j);
        pi_r2(10,i,j) = (pb_r2(10,i,j)-c1-c2)*dl_jb(10,i,j) + (pb_r2(10,i,j)-c1-c2)*dq_jb(10,i,j) ;
    end
end

nCases = 5;

pi_r1_sel = NaN(nCases,i_max,i_max);
pi_r2_sel = NaN(nCases,i_max,i_max);
chosen_subcase = NaN(nCases,i_max,i_max);

for k = 1:nCases
    r1 = 2*k - 1;
    r2 = 2*k;

    for i = 1:i_max
        for j = 1:i_max

            feas1 = cond(r1,i,j)>=0 && cond2(r1,i,j)>=0;
            feas2 = cond(r2,i,j)>=0 && cond2(r2,i,j)>=0;

            if feas1 && ~feas2
                pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                chosen_subcase(k,i,j) = 1;

            elseif feas2 && ~feas1
                pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                chosen_subcase(k,i,j) = 2;

            elseif feas1 && feas2
                if pi_r1(r1,i,j) >= pi_r1(r2,i,j)
                    pi_r1_sel(k,i,j) = pi_r1(r1,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r1,i,j);
                    chosen_subcase(k,i,j) = 1;
                else
                    pi_r1_sel(k,i,j) = pi_r1(r2,i,j);
                    pi_r2_sel(k,i,j) = pi_r2(r2,i,j);
                    chosen_subcase(k,i,j) = 2;
                end
            else
                chosen_subcase(k,i,j) = 0;
            end
        end
    end
end

bundle_r1 = squeeze(max(pi_r1_sel(1:4,:,:),[],1));
bundle_r1_cm = squeeze(max(pi_r1_sel(1:2,:,:),[],1));
bundle_r1_nocm = squeeze(max(pi_r1_sel(3:4,:,:),[],1));
nobundle_r1 = squeeze(pi_r1_sel(5,:,:));
delta_r1 = bundle_r1 - nobundle_r1;
delta_r1_cm = bundle_r1_cm - nobundle_r1;
delta_r1_cm_no_cm = bundle_r1_cm - bundle_r1_nocm;

bundle_r2 = squeeze(max(pi_r2_sel(1:4,:,:),[],1));
nobundle_r2 = squeeze(pi_r2_sel(5,:,:));
delta_r2 = bundle_r2 - nobundle_r2;
bundle_r1 = NaN(i_max,i_max);
bundle_case = NaN(i_max,i_max);   % which of cases 1–4 wins

for i = 1:i_max
    for j = 1:i_max
        [bundle_r1(i,j), bundle_case(i,j)] = ...
            max(pi_r1_sel(1:4,i,j));
    end
end
bundle_subcase = zeros(i_max,i_max);

for i = 1:i_max
    for j = 1:i_max
        k = bundle_case(i,j);   % winning case
        bundle_subcase(i,j) = chosen_subcase(k,i,j);
    end
end

figure;

% ---- SURFACE 1 ----
h_t1 = surf(delta_i_vec, delta_b_vec, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 2 ----
h_t2 = surf(delta_i_vec, delta_b_vec, bundle_r1_nocm);
set(h_t2, 'FaceColor', [1 0 0], 'EdgeColor', 'k');   % Red

% ---- SURFACE 1 ----
h_t1 = surf(delta_i_vec, delta_b_vec, bundle_r1_cm);
hold on;
set(h_t1, 'FaceColor', [0 0 1], 'EdgeColor', 'k');   % Blue

% ---- SURFACE 3 ----
h_t3 = surf(delta_i_vec, delta_b_vec, nobundle_r1);
set(h_t3, 'FaceColor', [0 0.7 0], 'EdgeColor', 'k'); % Green

xlabel('al_ib', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('Profits', 'FontSize', 16, 'FontWeight', 'bold');

%title('\Delta\pi_{r1}: Bundling (B=1) vs No Bundling (B=0)', ...
%      'FontSize', 18, 'FontWeight', 'bold');

colormap([]);
colorbar off;

ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

% ---- LEGEND ----
legend([h_t1, h_t2, h_t3], ...
       {'Bundling and PMG', 'Bundling and No PMG', 'No Bundling'}, ...
       'FontSize', 14, 'FontWeight', 'bold', 'Location', 'best');



%% --- (5) Plot heatmap
figure;
%h = heatmap(thet_val, lmbl_val, o_matrix);
h = surf(delta_i_vec, delta_b_vec, delta_r1);

xlabel('al_ib', 'FontSize', 16, 'FontWeight', 'bold');
ylabel('a_s', 'FontSize', 16, 'FontWeight', 'bold');
zlabel('\Delta\pi_{r1}', 'FontSize', 16, 'FontWeight', 'bold'); % optional
title('\Delta\pi_{r1}: Bundling (B=1) v/s no bundling (B=0)', 'FontSize', 18, 'FontWeight', 'bold');

colormap(parula);
colorbar;

% Increase font size of axis ticks and make them bold
ax = gca;
ax.FontSize = 14;
ax.FontWeight = 'bold';

%h.CellLabelColor = 'none'; % cleaner display

%%
figure;
imagesc(delta_i_vec, delta_b_vec, bundle_subcase)
set(gca,'YDir','normal')

colormap([0.7 0.7 0.7;   % 0 = infeasible
          0.2 0.6 1.0;   % 1 = subcase 1
          1.0 0.4 0.4])  % 2 = subcase 2

colorbar('Ticks',[0 1 2], ...
         'TickLabels',{'Infeasible','Subcase 1','Subcase 2'})

xlabel('al_ib','FontWeight','bold')
ylabel('a_s','FontWeight','bold')
title('Selected Subcase for Profit-Maximizing Bundling Regime')
grid on

figure;
imagesc(delta_i_vec, delta_b_vec, bundle_case)
set(gca,'YDir','normal')
colorbar('Ticks',1:4)
xlabel('al_ib'); 
ylabel('a_s')
title('Selected Bundling Case (1–4)')

case_subcase_code = bundle_case + 0.1*bundle_subcase;

figure;
imagesc(delta_i_vec, delta_b_vec, case_subcase_code)
set(gca,'YDir','normal')
colorbar
xlabel('al_ib'); 
ylabel('a_s')
title('Bundling Regime Code: Case.Subcase')

%%
figure; hold on

h_tst = imagesc(delta_i_vec, delta_b_vec, delta_r1')
set(gca,'YDir','normal')
set(h_tst, 'AlphaData', ~isnan(delta_r1'));

colormap(parula)
colorbar

%xlabel('\theta','FontWeight','bold')
%ylabel('\lambda','FontWeight','bold')
%title('Retailer 1: \Delta\pi_{r_1} for bundling (B=1, max profit out of cases 1-4) wrt no bundling (B=0)')

ax = gca;

ax.FontSize = 14;            % tick labels
ax.LabelFontSizeMultiplier = 1.2;
ax.TitleFontSizeMultiplier = 1.25;


ylabel('al_ib','FontWeight','bold','FontSize',18)
xlabel('a_s','FontWeight','bold','FontSize',18)

title({'Retailer 1 Profit from Bundling ($\Delta\pi_{r_1}$ relative to no bundling)'}, ...
       'Interpreter','latex', ...
       'FontSize',20, ...
       'FontWeight','bold')

dth = diff(delta_i_vec);
dlm = diff(delta_b_vec);

% Assume uniform grids (as in your code)
dth = dth(1);
dlm = dlm(1);
nLines = 5;   % density of texture

for i = 1:i_max
    for j = 1:i_max
        
        if isnan(delta_r1(i,j))
            continue
        end
        k = bundle_case(i,j);
        if k == 0
            continue
        end

        % Cell bounds
        x0 = delta_i_vec(i) - dth/2;
        x1 = delta_i_vec(i) + dth/2;
        y0 = delta_b_vec(j) - dlm/2;
        y1 = delta_b_vec(j) + dlm/2;

        switch k

            case 1  % vertical lines
                xs = linspace(x0,x1,nLines);
                for x = xs
                    plot([x x],[y0 y1],'k','LineWidth',0.5)
                end

            case 2  % horizontal lines
                ys = linspace(y0,y1,nLines);
                for y = ys
                    plot([x0 x1],[y y],'k','LineWidth',0.5)
                end

            case 3  % diagonal /
                cs = linspace(y0-x1,y1-x0,nLines);
                for c = cs
                    % slope +1
                    %c = y0 - x;
                    plot_diagonal_clipped(1, c, x0, x1, y0, y1, 0.5)
                end

            case 4  % diagonal \
                cs = linspace(y0+x0,y1+x1,nLines);
                for c = cs
                    % slope −1
                    %c = y1 + x;
                    plot_diagonal_clipped(-1, c, x0, x1, y0, y1, 0.5)
                end
        end
    end
end

% Dummy objects for legend
h_case1 = plot(nan,nan,'k','LineWidth',1);
h_case2 = plot(nan,nan,'k','LineWidth',1);
h_case3 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal /
h_case4 = plot(nan,nan,'k','LineWidth',1.5);   % diagonal \

% Attach texture meaning via DisplayName
set(h_case1,'DisplayName','Case 1: Vertical texture')
set(h_case2,'DisplayName','Case 2: Horizontal texture')
legend([h_case1 h_case2], ...
       {'$(\mathrm{CM},\mathrm{CM})$', ...
        '$(\mathrm{CM},\overline{\mathrm{CM}})$'}, ...
       'Interpreter','latex', ...
       'Location','northoutside', ...
       'Orientation','horizontal')

xlabel({'Non-loyal Price aware base demand:', ...
        '$a_s$'}, ...
       'FontWeight','bold', 'Interpreter','latex')

ylabel({'Asymmetry in retailer 1 base demand:', ...
        '$\Delta_b = a_l^{ib} - a_q^{ib}$'}, ...
       'FontWeight','bold', 'Interpreter','latex')


axis tight
xlim([delta_i_vec(1) delta_i_vec(end)])
ylim([delta_b_vec(1) delta_b_vec(end)])

set(gca,'Layer','top')   % keeps grid/texture visible

xt = ax.XTick;
ax.XTickLabel = arrayfun(@(x) sprintf('%.0f', al_s_mean + x), ...
                         xt, 'UniformOutput', false);

function plot_diagonal_clipped(m, c, x0, x1, y0, y1, lw)
% Plot y = m x + c clipped to rectangle [x0,x1] × [y0,y1]

    pts = [];

    % Intersections with vertical edges
    y = m*x0 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x0 y];
    end
    y = m*x1 + c;
    if y>=y0 && y<=y1
        pts(end+1,:) = [x1 y];
    end

    % Intersections with horizontal edges
    x = (y0 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y0];
    end
    x = (y1 - c)/m;
    if x>=x0 && x<=x1
        pts(end+1,:) = [x y1];
    end

    if size(pts,1) >= 2
        plot(pts(1:2,1), pts(1:2,2), 'k', 'LineWidth', lw)
    end
end


==> Matlab_files/pm_v3.m <==
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
for i = 1:1:10
    al_t_jb = al_jb + offsets(i);
    
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r1(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r1(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %%No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end



==> Matlab_files/pm_v4.m <==
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% matrix for storing data 
% in this order - Case 1 subcase 1, Case 1 subcase 2, ...., 

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
for i = 1:1:10
    %al_s = al_i1 + offsets(i);
    c = 2*(i-1);
     c1 = c;
     c2 =c;
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r1(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r1(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %%No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end



==> Matlab_files/pm_v6.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% 
offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];  
i_max = 1;

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    
    %% 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %%  
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %%     
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %%     
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %%  
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %%  
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %%  
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end



rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};

varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct(); 

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name); 

    M_str = string(M);

    M_str(M_str == "0") = "-";

    colHeaders = strcat("i_", string(1:size(M,2)));

    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

 
    %Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end


% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end

==> Matlab_files/pm_v8.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%%

offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 8;
lmbl_val = linspace(0.05,0.4,i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    lambl = lmbl_val(i);
   
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end


%% 
rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};


varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct();  % to store all resulting tables

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name);  % extract 10×i_max matrix

    M_str = string(M);

    M_str(M_str == "0") = "-";

    colHeaders = strcat("i_", string(1:size(M,2)));

    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

    Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end

% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end

==> Matlab_files/pm_v9.m <==
clc
clear all 
close all
%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')
disp('%%%%%%%%%% Code written by: Rajni K. Bansal %%%%%%%%%%\n')
disp('%%%%%%% Please take permission before any use %%%%%%%%\n')
disp('% Data: Giri et al. (2020); Taleizadeh et al. (2020) %\n')
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n')

%%
al_i1 = 100;
al_i2 = 100;
al_ib = 100;
al_t_ib = 100;
al_jb = 100;
al_t_jb = 100;
al_s = 100;

bl = 0.4;
bs = 0.4;
lambl = 0.3;
thetl = 0.5;
c1 = 10;
c2 = 10;

alph = 0.5;



%% 
offsets = [-30 -20 -10 -5 -2.5 2.5 5 10 20 30];   % custom spacing around 0
i_max = 9;
thet_val = linspace(0.1,0.9,i_max);

for i = 1:1:i_max
    %al_s = al_i1 + offsets(i);
    thetl = thet_val(i);
   
    %% for case 1 subcase 1
    % Prices 
    t1(1,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(1,i) = 0.25*(al_ib/lambl);
    
    t3(1,i) = (((al_i1+al_i2)*lambl+(bl*(1+thetl)+2*lambl)*al_ib)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)) ;
    t4(1,i) = (1 - ((lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl)))*(c1+c2) ; 
    t5(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*bl+(1-alph)*bs) ;
    t6(1,i) = (lambl*lambl)/((bl+lambl)*bl*(1+thetl)+2*bl*lambl) ; 
    
    pb_r1(1,i) = 0.5*(t3(1,i)+t4(1,i)+t5(1,i)*t6(1,i)) ;
    pb_r2(1,i) = 0.5*(t5(1,i)+c1+c2);
    t7(1,i) = 0.25*(1/lambl)*(2*pb_r1(1,i)-c1-c2)*(bl+lambl);
    
    p1_r1(1,i) = t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c1;
    p2_r1(1,i) = -t1(1,i) - t2(1,i) + t7(1,i) + 0.5*c2;
    
    %tc1(1,i) = al_i1+al_i2 + ((bl/lambl)*(1+thetl)+2)*al_ib - lambl*(c1+c2);
    %tc2(1,i) = (al_jb+al_t_jb+(1-alph)*al_s)/(2*(bl/lambl)+(1-alph)*(bl/lambl));
    %tc3(1,i) = 1-((bl/lambl)+1)*(bl/lambl)*(1+thetl)-2*(bl/lambl);
    cond(1,i) = pb_r1(1,i)-pb_r2(1,i);    % this must be positive
    cond2(1,i) = 0;
    
    % demand 
    dl_i1(1,i) = al_i1 -bl*p1_r1(1,i) - bl*thetl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_i2(1,i) = al_i2 -bl*thetl*p1_r1(1,i) - bl*p2_r1(1,i) + lambl*(pb_r1(1,i)-p1_r1(1,i)-p2_r1(1,i));
    dl_ib(1,i) = al_ib -bl*pb_r1(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r1(1,i));
    dl_jb(1,i) = al_jb -bl*pb_r2(1,i);

    % Note: here the price is decided case by case
    dq_ib(1,i) = al_t_ib - bl*pb_r2(1,i) + lambl*(p1_r1(1,i)+p2_r1(1,i)-pb_r2(1,i));   
    dq_jb(1,i) = al_t_jb - bl*pb_r2(1,i);
    ds(1,i) = al_s - bs*pb_r2(1,i);
    
    % profits
    pi_r1(1,i) = (p1_r1(1,i)-c1)*dl_i1(1,i) + (p2_r1(1,i)-c2)*dl_i2(1,i) + (pb_r1(1,i)-c1-c2)*dl_ib(1,i) ...
    + (pb_r2(1,i)-c1-c2)*dq_ib(1,i) + alph*(pb_r2(1,i)-c1-c2)*ds(1,i);
    pi_r2(1,i) = (pb_r2(1,i)-c1-c2)*dl_jb(1,i) + (pb_r2(1,i)-c1-c2)*dq_jb(1,i) + (1-alph)*(pb_r2(1,i)-c1-c2)*ds(1,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(2,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(2,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+alph*al_s);
    
    t3(2,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+alph*al_s))/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(2,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+alph*bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(2,i) = al_jb/bl ;
    t6(2,i) = 0; 
    % 
    pb_r1(2,i) = 0.5*(t3(2,i)+t4(2,i)) ;
    pb_r2(2,i) = 0.5*(t5(2,i)+c1+c2);
    t7(2,i) = (1/6)*(1/lambl)*(2*pb_r1(2,i)-c1-c2)*(2*bl+2*lambl+alph*bs);
    % 
    p1_r1(2,i) = t1(2,i) - t2(2,i) + t7(2,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(2,i) = -t1(2,i) - t2(2,i) + t7(2,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(2,i) = pb_r2(2,i)-pb_r1(2,i);   % this must be positive
    cond2(2,i) = 2*alph*bs*bl*thetl + 4*alph*bs*bl + 4*alph*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(2,i) = al_i1 -bl*p1_r1(2,i) - bl*thetl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_i2(2,i) = al_i2 -bl*thetl*p1_r1(2,i) - bl*p2_r1(2,i) + lambl*(pb_r1(2,i)-p1_r1(2,i)-p2_r1(2,i));
    dl_ib(2,i) = al_ib -bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dl_jb(2,i) = al_jb -bl*pb_r2(2,i);
    dq_ib(2,i) = al_t_ib - bl*pb_r1(2,i) + lambl*(p1_r1(2,i)+p2_r1(2,i)-pb_r1(2,i));
    dq_jb(2,i) = al_t_jb - bl*pb_r1(2,i);
    ds(2,i) = al_s - bs*pb_r1(2,i);
    % 
    % % profits
    pi_r1(2,i) = (p1_r1(2,i)-c1)*dl_i1(2,i) + (p2_r1(2,i)-c2)*dl_i2(2,i) + (pb_r1(2,i)-c1-c2)*dl_ib(2,i) ...
    + (pb_r1(2,i)-c1-c2)*dq_ib(2,i) + alph*(pb_r1(2,i)-c1-c2)*ds(2,i);
    pi_r2(2,i) = (pb_r2(2,i)-c1-c2)*dl_jb(2,i) + (pb_r1(2,i)-c1-c2)*dq_jb(2,i) + (1-alph)*(pb_r1(2,i)-c1-c2)*ds(2,i);% 
    % 
    
    %% for case 2 subcase 1
    % Prices 
    t1(3,i) = t1(1,i) ;
    t2(3,i) = t2(1,i);
    
    t3(3,i) = t3(1,i) ;
    t4(3,i) = t4(1,i) ; 
    t5(3,i) = t5(1,i) ;
    t6(3,i) = t6(1,i); 
    % 
    pb_r1(3,i) =  pb_r1(1,i) ;
    pb_r2(3,i) = pb_r2(1,i);
    t7(3,i) = t7(1,i);
    % 
    p1_r1(3,i) = p1_r1(1,i);
    p2_r1(3,i) = p2_r1(1,i);
    % 
    cond(3,i) = cond(1,i);   % this must be positive
    cond2(3,i) = cond2(1,i) ;
    % 
    % % demand 
    dl_i1(3,i) = dl_i1(1,i);
    dl_i2(3,i) = dl_i2(1,i);
    dl_ib(3,i) = dl_ib(1,i);
    dl_jb(3,i) = dl_jb(1,i);
    dq_ib(3,i) = dq_ib(1,i);
    dq_jb(3,i) = dq_jb(1,i);
    ds(3,i) = ds(1,i);
    % 
    % % profits
    pi_r1(3,i) = pi_r1(1,i);
    pi_r2(3,i) = pi_r2(1,i);% 
    % 
    
    
    %% for case 2 subcase 2
    % Prices 
    t1(4,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(4,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib+al_s);
    
    t3(4,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib+al_s))/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(4,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(2*(2*bl+bs)*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(4,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(4,i) = 0; 
    % 
    pb_r1(4,i) = 0.5*(t3(4,i)+t4(4,i)) ;
    pb_r2(4,i) = 0.5*(t5(4,i)+c1+c2);
    t7(4,i) = (1/6)*(1/lambl)*(2*pb_r1(4,i)-c1-c2)*(2*bl+2*lambl+bs);
    % 
    p1_r1(4,i) = t1(4,i) - t2(4,i) + t7(4,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(4,i) = -t1(4,i) - t2(4,i) + t7(4,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(4,i) = pb_r2(4,i)-pb_r1(4,i);   % this must be positive
    cond2(4,i) = 2*bs*bl*thetl + 4*bs*bl + 4*bs*lambl + 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(4,i) = al_i1 -bl*p1_r1(4,i) - bl*thetl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_i2(4,i) = al_i2 -bl*thetl*p1_r1(4,i) - bl*p2_r1(4,i) + lambl*(pb_r1(4,i)-p1_r1(4,i)-p2_r1(4,i));
    dl_ib(4,i) = al_ib -bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dl_jb(4,i) = al_jb -bl*pb_r2(4,i);
    dq_ib(4,i) = al_t_ib - bl*pb_r1(4,i) + lambl*(p1_r1(4,i)+p2_r1(4,i)-pb_r1(4,i));
    dq_jb(4,i) = al_t_jb - bl*pb_r2(4,i);
    ds(4,i) = al_s - bs*pb_r1(4,i);
    % 
    % % profits
    pi_r1(4,i) = (p1_r1(4,i)-c1)*dl_i1(4,i) + (p2_r1(4,i)-c2)*dl_i2(4,i) + (pb_r1(4,i)-c1-c2)*dl_ib(4,i) ...
    + (pb_r1(4,i)-c1-c2)*dq_ib(4,i) + (pb_r1(4,i)-c1-c2)*ds(4,i);
    pi_r2(4,i) = (pb_r2(4,i)-c1-c2)*dl_jb(4,i) + (pb_r2(4,i)-c1-c2)*dq_jb(4,i);% 
    % 
    
    %% for case 3 subcase 1
    % Prices 
    t1(5,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(5,i) = (1/6)*(1/lambl)*(al_ib+al_t_ib);
    
    t3(5,i) = ((3*(al_i1+al_i2)*lambl+2*(bl*(1+thetl)+2*lambl)*(al_ib+al_t_ib))/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)) ;
    t4(5,i) = (1 + ((bl*(1+thetl)*lambl-lambl*lambl)/(4*bl*(bl*(1+thetl)+2*lambl)+4*bl*(1+thetl)*lambl-lambl*lambl)))*(c1+c2) ; 
    t5(5,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(5,i) = 0; 
    % 
    pb_r1(5,i) = 0.5*(t3(5,i)+t4(5,i)) ;
    pb_r2(5,i) = 0.5*(t5(5,i)+c1+c2);
    t7(5,i) = (1/6)*(1/lambl)*(2*pb_r1(5,i)-c1-c2)*(2*bl+2*lambl);
    % 
    p1_r1(5,i) = t1(5,i) - t2(5,i) + t7(5,i) + (5/12)*c1 - (1/12)*c2;
    p2_r1(5,i) = -t1(5,i) - t2(5,i) + t7(5,i) - (1/12)*c1 + (5/12)*c2;
    % 
    cond(5,i) = pb_r1(5,i) - pb_r2(5,i);   % this must be positive
    cond2(5,i) = 4*bl*bl*thetl + 4*bl*thetl*lambl + 12*bl*lambl + 4*bl*bl - lambl*lambl ;
    % 
    % % demand 
    dl_i1(5,i) = al_i1 -bl*p1_r1(5,i) - bl*thetl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_i2(5,i) = al_i2 -bl*thetl*p1_r1(5,i) - bl*p2_r1(5,i) + lambl*(pb_r1(5,i)-p1_r1(5,i)-p2_r1(5,i));
    dl_ib(5,i) = al_ib -bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dl_jb(5,i) = al_jb -bl*pb_r2(5,i);
    dq_ib(5,i) = al_t_ib - bl*pb_r1(5,i) + lambl*(p1_r1(5,i)+p2_r1(5,i)-pb_r1(5,i));
    dq_jb(5,i) = al_t_jb - bl*pb_r2(5,i);
    ds(5,i) = al_s - bs*pb_r2(5,i);
    % 
    % % profits
    pi_r1(5,i) = (p1_r1(5,i)-c1)*dl_i1(5,i) + (p2_r1(5,i)-c2)*dl_i2(5,i) + (pb_r1(5,i)-c1-c2)*dl_ib(5,i) ...
    + (pb_r1(5,i)-c1-c2)*dq_ib(5,i);
    pi_r2(5,i) = (pb_r2(5,i)-c1-c2)*dl_jb(5,i) + (pb_r2(5,i)-c1-c2)*dq_jb(5,i) + (pb_r2(5,i)-c1-c2)*ds(5,i);% 
    % 
    
    %% for case 3 subcase 2
    % Prices 
    t1(6,i) = t1(2,i) ;
    t2(6,i) = t2(2,i);
    
    t3(6,i) = t3(2,i) ;
    t4(6,i) = t4(2,i) ; 
    t5(6,i) = t5(2,i) ;
    t6(6,i) = t6(2,i); 
    % 
    pb_r1(6,i) =  pb_r1(2,i) ;
    pb_r2(6,i) = pb_r2(2,i);
    t7(6,i) = t7(2,i);
    % 
    p1_r1(6,i) = p1_r1(2,i);
    p2_r1(6,i) = p2_r1(2,i);
    % 
    cond(6,i) = cond(2,i);   % this must be positive
    cond2(6,i) = cond2(2,i) ;
    % 
    % % demand 
    dl_i1(6,i) = dl_i1(2,i);
    dl_i2(6,i) = dl_i2(2,i);
    dl_ib(6,i) = dl_ib(2,i);
    dl_jb(6,i) = dl_jb(2,i);
    dq_ib(6,i) = dq_ib(2,i);
    dq_jb(6,i) = dq_jb(2,i);
    ds(6,i) = ds(2,i);
    % 
    % % profits
    pi_r1(6,i) = pi_r1(2,i);
    pi_r2(6,i) = pi_r2(2,i);% 
    % 
    
    
    
    %% for case 4 subcase 1
    % Prices 
    t1(7,i) = t1(5,i) ;
    t2(7,i) = t2(5,i);
    
    t3(7,i) = t3(5,i) ;
    t4(7,i) = t4(5,i) ; 
    t5(7,i) = t5(5,i) ;
    t6(7,i) = t6(5,i); 
    % 
    pb_r1(7,i) =  pb_r1(5,i) ;
    pb_r2(7,i) = pb_r2(5,i);
    t7(7,i) = t7(5,i);
    % 
    p1_r1(7,i) = p1_r1(5,i);
    p2_r1(7,i) = p2_r1(5,i);
    % 
    cond(7,i) = cond(5,i);   % this must be positive
    cond2(7,i) = cond2(5,i) ;
    % 
    % % demand 
    dl_i1(7,i) = dl_i1(5,i);
    dl_i2(7,i) = dl_i2(5,i);
    dl_ib(7,i) = dl_ib(5,i);
    dl_jb(7,i) = dl_jb(5,i);
    dq_ib(7,i) = dq_ib(5,i);
    dq_jb(7,i) = dq_jb(5,i);
    ds(7,i) = ds(5,i);
    % 
    % % profits
    pi_r1(7,i) = pi_r1(5,i);
    pi_r2(7,i) = pi_r2(5,i);% 
    % 
    
    
    %% for case 4 subcase 2
    % Prices 
    t1(8,i) = t1(4,i) ;
    t2(8,i) = t2(4,i);
    
    t3(8,i) = t3(4,i) ;
    t4(8,i) = t4(4,i) ; 
    t5(8,i) = t5(4,i) ;
    t6(8,i) = t6(4,i); 
    % 
    pb_r1(8,i) =  pb_r1(4,i) ;
    pb_r2(8,i) = pb_r2(4,i);
    t7(8,i) = t7(4,i);
    % 
    p1_r1(8,i) = p1_r1(4,i);
    p2_r1(8,i) = p2_r1(4,i);
    % 
    cond(8,i) = cond(4,i);   % this must be positive
    cond2(8,i) = cond2(4,i) ;
    % 
    % % demand 
    dl_i1(8,i) = dl_i1(4,i);
    dl_i2(8,i) = dl_i2(4,i);
    dl_ib(8,i) = dl_ib(4,i);
    dl_jb(8,i) = dl_jb(4,i);
    dq_ib(8,i) = dq_ib(4,i);
    dq_jb(8,i) = dq_jb(4,i);
    ds(8,i) = ds(4,i);
    % 
    % % profits
    pi_r1(8,i) = pi_r1(4,i);
    pi_r2(8,i) = pi_r2(4,i);% 
    % 
    
    
    %% No bundle
    %% for case 1 subcase 1
    % Prices 
    t1(9,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(9,i) = 0.25*((al_i1+al_i2+2*(al_ib+al_t_ib))/(bl*(5+thetl)));
    
    t3(9,i) = 0;
    t4(9,i) = 0 ; 
    t5(9,i) = (al_jb+al_t_jb+al_s)/(2*bl+bs) ;
    t6(9,i) = 0; 
    
    
    pb_r2(9,i) = 0.5*(t5(9,i)+c1+c2);
    t7(9,i) = 0;
    
    p1_r1(9,i) = t1(9,i) + t2(9,i) + 0.5*c1;
    p2_r1(9,i) = -t1(9,i) + t2(9,i) + 0.5*c2;
    pb_r1(9,i) = p1_r1(9,i) + p2_r1(9,i);
    
    cond(9,i) = pb_r1(9,i)-pb_r2(9,i);    % this must be positive
    cond2(9,i) = 0;
    
    % demand 
    dl_i1(9,i) = al_i1 -bl*p1_r1(9,i) - bl*thetl*p2_r1(9,i);
    dl_i2(9,i) = al_i2 -bl*thetl*p1_r1(9,i) - bl*p2_r1(9,i);
    dl_ib(9,i) = al_ib -bl*(p1_r1(9,i)+p2_r1(9,i));
    dl_jb(9,i) = al_jb -bl*pb_r2(9,i);
    dq_ib(9,i) = al_t_ib - bl*(p1_r1(9,i)+p2_r1(9,i));
    dq_jb(9,i) = al_t_jb - bl*pb_r2(9,i);
    ds(9,i) = al_s - bs*pb_r2(9,i);
    
    % profits
    pi_r1(9,i) = (p1_r1(9,i)-c1)*dl_i1(9,i) + (p2_r1(9,i)-c2)*dl_i2(9,i) + (pb_r1(9,i)-c1-c2)*dl_ib(9,i) ...
    + (pb_r1(9,i)-c1-c2)*dq_ib(9,i) ;
    pi_r2(9,i) = (pb_r2(9,i)-c1-c2)*dl_jb(9,i) + (pb_r2(9,i)-c1-c2)*dq_jb(9,i) + (pb_r2(9,i)-c1-c2)*ds(9,i);
    
    
    %% for case 1 subcase 2
    % Prices 
    t1(10,i) = 0.25*((al_i1-al_i2)/(bl*(1-thetl))) ;
    t2(10,i) = 0.25*((al_i1+al_i2+al_s+2*(al_ib+al_t_ib))/(bl*(5+thetl)+bs));
    
    t3(10,i) = 0;
    t4(10,i) = 0 ; 
    t5(10,i) = (al_jb+al_t_jb)/(2*bl) ;
    t6(10,i) = 0; 
    
    
    pb_r2(10,i) = 0.5*(t5(10,i)+c1+c2);
    t7(10,i) = 0;
    
    p1_r1(10,i) = t1(10,i) + t2(10,i) + 0.5*c1;
    p2_r1(10,i) = -t1(10,i) + t2(10,i) + 0.5*c2;
    pb_r1(10,i) = p1_r1(10,i) + p2_r1(10,i);
    
    cond(10,i) = pb_r2(10,i)-pb_r1(10,i);    % this must be positive
    cond2(10,i) = 0;
    
    % demand 
    dl_i1(10,i) = al_i1 -bl*p1_r1(10,i) - bl*thetl*p2_r1(10,i);
    dl_i2(10,i) = al_i2 -bl*thetl*p1_r1(10,i) - bl*p2_r1(10,i);
    dl_ib(10,i) = al_ib -bl*(p1_r1(10,i)+p2_r1(10,i));
    dl_jb(10,i) = al_jb -bl*pb_r2(10,i);
    dq_ib(10,i) = al_t_ib - bl*(p1_r1(10,i)+p2_r1(10,i));
    dq_jb(10,i) = al_t_jb - bl*pb_r2(10,i);
    ds(10,i) = al_s - bs*pb_r1(10,i);
    
    % profits
    pi_r1(10,i) = (p1_r1(10,i)-c1)*dl_i1(10,i) + (p2_r1(10,i)-c2)*dl_i2(10,i) + (pb_r1(10,i)-c1-c2)*dl_ib(10,i) ...
    + (pb_r1(10,i)-c1-c2)*dq_ib(10,i) + (pb_r1(10,i)-c1-c2)*ds(10,i);
    pi_r2(10,i) = (pb_r2(10,i)-c1-c2)*dl_jb(10,i) + (pb_r2(10,i)-c1-c2)*dq_jb(10,i) ;
end

for j = 1:10
    for i = 1:i_max
        if cond(j,i)< 0 || cond2(j,i)< 0
            p1_r1(j,i) = 0;
            p2_r1(j,i) = 0;
            pb_r1(j,i) = 0;
            pb_r2(j,i) = 0;
            dl_i1(j,i) =0;
            dl_i2(j,i) =0;
            dl_ib(j,i) =0;
            dl_jb(j,i) =0;
            dq_ib(j,i) =0;
            dq_jb(j,i) =0;
            ds(j,i) =0;
            pi_r1(j,i) = 0;
            pi_r2(j,i) = 0;
        end
    end
end


rowLabels = { ...
    'CM, CM; pb_r1 >= pb_r2'; ...
    'CM, CM; pb_r1 <= pb_r2'; ...
    'CM, No CM; pb_r1 >= pb_r2'; ...
    'CM, No CM; pb_r1 <= pb_r2'; ...
    'No CM, CM; pb_r1 >= pb_r2'; ...
    'No CM, CM; pb_r1 <= pb_r2'; ...
    'No CM, No CM; pb_r1 >= pb_r2'; ...
    'No CM, No CM; pb_r1 <= pb_r2'; ...
    'No bundle; pb_r1 >= pb_r2'; ...
    'No bundle; pb_r1 <= pb_r2'};

varNames = {'p1_r1', 'p2_r1', 'pb_r1', 'pb_r2', ...
            'dl_i1', 'dl_i2', 'dl_ib', 'dl_jb', ...
            'dq_ib', 'dq_jb', 'ds', 'pi_r1', 'pi_r2'};

dataStruct = struct( ...
    'p1_r1', p1_r1, 'p2_r1', p2_r1, 'pb_r1', pb_r1, 'pb_r2', pb_r2, ...
    'dl_i1', dl_i1, 'dl_i2', dl_i2, 'dl_ib', dl_ib, 'dl_jb', dl_jb, ...
    'dq_ib', dq_ib, 'dq_jb', dq_jb, 'ds', ds, 'pi_r1', pi_r1, 'pi_r2', pi_r2);

Tables = struct();  % to store all resulting tables

for k = 1:numel(varNames)
    name = varNames{k};
    M = dataStruct.(name);  % extract 10×i_max matrix

    M_str = string(M);

    M_str(M_str == "0") = "-";

    colHeaders = strcat("i_", string(1:size(M,2)));
    T = array2table(M_str, 'VariableNames', cellstr(colHeaders));
    T = addvars(T, rowLabels, 'Before', 1, 'NewVariableNames', 'Case');

    Tables.(name) = T;

    % Display to command window
    %fprintf('\n===== %s =====\n', name);
    %disp(T)
end

% filename = 'all_results.xlsx';
% for k = 1:numel(varNames)
%     writetable(Tables.(varNames{k}), filename, 'Sheet', varNames{k});
% end
